Generalized Willmore Energies, Q-Curvatures, Extrinsic Paneitz Operators, and Extrinsic Laplacian Powers

Over forty years ago, Paneitz, and independently Fradkin and Tseytlin, discovered a fourth-order conformally-invariant differential operator, intrinsically defined on a conformal manifold, mapping scalars to scalars. This operator is a special case of the so-termed extrinsic Paneitz operator defined in the case when the conformal manifold is itself a conformally embedded hypersurface. In particular, this encodes the obstruction to smoothly solving the five-dimensional scalar Laplace equation, and suitable higher dimensional analogs, on conformally compact structures with constant scalar curvature. Moreover, the extrinsic Paneitz operator can act on tensors of general type by dint of being defined on tractor bundles. Motivated by a host of applications, we explicitly compute the extrinsic Paneitz operator. We apply this formula to obtain: an extrinsically-coupled Q-curvature for embedded four-manifolds, the anomaly in renormalized volumes for conformally compact five-manifolds with negative constant scalar curvature, Willmore energies for embedded four-manifolds, the local obstruction to smoothly solving the five-dimensional singular Yamabe problem, and new extrinsically-coupled fourth and sixth order operators for embedded surfaces and four-manifolds, respectively.

==> anc/DeleteData.sh <==
#!/bin/bash
cd General-tensor
rm *.sav
rm *.str
cd ../P6
rm *.sav
rm *.str
cd ../Paneitz-N
rm *.sav
rm *.str
cd ../Paneitz-scalar
rm *.sav
rm *.str
cd ../Riemannian-identities
rm *.sav
rm *.str
cd ../SubIdentities
rm *.sav
rm *.str
cd ../Tractor-Identities
rm *.sav
rm *.str
cd ..

==> anc/General-tensor/Paneitz-tensor-algorithm.frm <==
#-
*** Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

PolyRatFun drat;
.sort;

#procedure identityXIDX()

id start*X(A?)*[I.Dh]^4*X(A?) = start*X4X;

#endprocedure

#procedure identityIIDXandXIDI()

id start*I(A?)*[I.Dh]^3*X(A?) = start*I3X;
id start*X(A?)*[I.Dh]^4*I(A?) = start*X4I;

#endprocedure

#procedure identityXIDDandDIDX()

id start*X(A?)*[I.Dh]^3*Dhat(A?) = start*X3D;
id start*X(A?)*[I.Dh]^4*Dhat(A?) = start*X4D;
id start*Dhat(A?)*[I.Dh]^2*X(A?) = start*D2X;

#endprocedure

#procedure identityDIDD()

id start*Dhat(A?)*[I.Dh]^2*Dhat(A?) = start*D2D;

#endprocedure

#procedure identityXIDDtandDtIDX()

id X(A?)*[I.Dh]^4*Dthext(A?) = X(A)*[I.Dh]^4*(Dhat(A) - I(A)*[I.Dh] + X(A)*[I.Dh]^2*[1/h](-3));
id Dth(A?)*[I.Dh]^2*X(A?) = (Dhat(A) - I(A)*[I.Dh] + X(A)*[I.Dh]^2*[1/h](-3))*[I.Dh]^2*X(A);
#call commuteWeights()
#call identityXIDX()
#call commuteWeights()
#call identityIIDXandXIDI()
#call commuteWeights()
#call identityXIDDandDIDX()
#call commuteWeights()

#endprocedure

#procedure simplifyingStep()

*** Begin loop to iteratively simplify in Step 0. ***
repeat;

*** Step 1a ***
id I(A?)*Dhat(A?) = [I.Dh];

*** Step 1b ***
*** Apply commutation relation between Thomas-D operators. ***
#call DDtoW()

*** Step 1c ***
*** Push multiplicative operators left of linear operators. ***
#call hashTrAction()

*** Step 1d ***
*** Begin loop to push [I.Dh]s to the right to simplify. ***
repeat;
*** First, we push [I.Dh]s right. ***
#call commuteIDright()
**********************************************************
id once [I.Dh]*Pd(A?,B?) = Pdd(A,B) + Pd(A,B)*[I.Dh] - 2*sigma*DPd(A,B,E)*Dhat(E)*[1/h](-6);
sum E;
id once [I.Dh]*Pdd(A?,B?) = Pddd(A,B) + Pdd(A,B)*[I.Dh] - 2*sigma*DPdd(A,B,E)*Dhat(E)*[1/h](-8);
sum E;
*** Need to push [I.Dh] to the right of Dhat(A)*K. ***
*** The following identity can be fairly easily checked. ***
id once [I.Dh]*DK(A?) = (DKd(A) - P(A,B)*DK(B) + 2*[1/d](-8)*X(A)*P(B,C)*DK(B,C)) + DK(A)*[I.Dh] - 2*sigma*DK(B,A)*Dhat(B)*[1/h](-8);
sum B,C;
*** Need to push [I.Dh] to the right of the W-tractor. ***
id once [I.Dh]*W(A?,B?,C?,E?) = Wd(A,B,C,E) + W(A,B,C,E)*[I.Dh] - 2*sigma*DW(A,B,C,E,Ap)*Dhat(Ap)*[1/h](-6);
sum Ap;

*** Need to push [I.Dh] to the right of the Wd-tractor. ***
id once [I.Dh]*Wd(A?,B?,C?,E?) = Wdd(A,B,C,E) + Wd(A,B,C,E)*[I.Dh] - 2*sigma*DWd(A,B,C,E,Ap)*Dhat(Ap)*[1/h](-8);
sum Ap;

id once [I.Dh]*Wdd(A?,B?,C?,E?) = Wddd(A,B,C,E) + Wdd(A,B,C,E)*[I.Dh] - 2*sigma*DWdd(A,B,C,E,Ap)*Dhat(Ap)*[1/h](-10);
sum Ap;
 
*** To push [I.Dh] past D_A W_{BCDE}, we need to use the fact that this term shows up only when paired with an X. ***
*** So, to handle this, we push that X to the right of [I.Dh] and then simplify from there.                       ***
*** This simplifies the current word and re-expresses it in terms of just W, which can be pushed left of [I.Dh].  ***
id xc(E?)*start*[I.Dh]*DW(?C) = start*([I.Dh]*X(E)-I(E)+2*sigma*Dhat(E)*[1/h](0))*DW(?C);
id X(A?)*DW(A?,B?,C?,E?,Ap?) = -W(Ap,B,C,E);
id X(B?)*DW(A?,B?,C?,E?,Ap?) = -W(A,Ap,C,E);
id X(C?)*DW(A?,B?,C?,E?,Ap?) = -W(A,B,Ap,E);
id X(E?)*DW(A?,B?,C?,E?,Ap?) = -W(A,B,C,Ap);
id X(Ap?)*DW(A?,B?,C?,E?,Ap?) = -2*W(A,B,C,E);


*** Similarly, we need to evaluate X.ID.DP.
id xc(A?)*start*[I.Dh]*DP(?B,A?,?C) = start*([I.Dh]*X(A)-I(A)+2*sigma*Dhat(A)*[1/h](0))*DP(?B,A,?C);
id X(A?)*DP(A?,B?,C?) = -P(B,C);
id X(B?)*DP(A?,B?,C?) = -P(A,C);
id X(C?)*DP(A?,B?,C?) = -P(A,B);
*** Legacy
* id X(A?)*DP(?B,A?,?C) = -P(?B,?C);


#call commuteSigmaLeft()
#call evaluateWeights()
#call makeCommute()
#call tractorIdentities()
*** End loop to push [I.Dh]s to the right to simplify. ***
endrepeat;


*** Step 1e ***
*** Next we push Dhat's right. ***
*** Begin loop to push Ds to the right to simplify. ***
repeat;
#call commuteDright()
#call evaluateWeights()
***********************************************************
id once Dhat(A?)*K = DK(A) + K*Dhat(A) - 2*X(A)*DK(E)*Dhat(E)*[1/h](-6);
sum E;
id once Dhat(A?)*Kd = DKd(A) + Kd*Dhat(A) - 2*X(A)*DKd(E)*Dhat(E)*[1/h](-8);
sum E;
id once Dhat(A?)*DK(B?) = DK(B,A) + DK(B)*Dhat(A) - 2*X(A)*DK(B,E)*Dhat(E)*[1/h](-8);
sum E;
id once Dhat(A?)*P(B?,C?) = DP(B,C,A) + P(B,C)*Dhat(A) - 2*X(A)*DP(B,C,E)*Dhat(E)*[1/h](-4);
sum E;
id once Dhat(A?)*Pd(B?,C?) = DPd(B,C,A) + Pd(B,C)*Dhat(A) - 2*X(A)*DPd(B,C,E)*Dhat(E)*[1/h](-6);
sum E;
id once Dhat(A?)*DP(B?,C?,E?) = DP(B,C,E,A) + DP(B,C,E)*Dhat(A) - 2*X(A)*DP(B,C,E,Ap)*Dhat(Ap)*[1/h](-6);
sum Ap;
id once Dhat(A?)*W(B?,E?,Ap?,Bp?) = DW(B,E,Ap,Bp,A) + W(B,E,Ap,Bp)*Dhat(A) - 2*X(A)*DW(B,E,Ap,Bp,C)*Dhat(C)*[1/h](-6);
sum C;
id once Dhat(A?)*Wd(B?,E?,Ap?,Bp?) = DWd(B,E,Ap,Bp,A) + Wd(B,E,Ap,Bp)*Dhat(A) - 2*X(A)*DWd(B,E,Ap,Bp,C)*Dhat(C)*[1/h](-8);
sum C;

*** To push Dhat to the right of D_A W_{BCDE}, we note that these terms only show up when paired with an X, so we take advantage. ***
*** As above, we push the X to the right of the Dhat and then simplify using identites such as X.DW = -2W (or -W, if the index is ***
*** not the first index.)                                                                                                         ***
id xc(A?)*start*Dhat(B?)*DW(?C) = start*(Dhat(B)*X(A) - d_(A,B) + 2*X(B)*Dhat(A)*[1/h](0))*DW(?C);
id X(A?)*DW(A?,B?,C?,E?,Ap?) = -W(Ap,B,C,E);
id X(B?)*DW(A?,B?,C?,E?,Ap?) = -W(A,Ap,C,E);
id X(C?)*DW(A?,B?,C?,E?,Ap?) = -W(A,B,Ap,E);
id X(E?)*DW(A?,B?,C?,E?,Ap?) = -W(A,B,C,Ap);
id X(Ap?)*DW(A?,B?,C?,E?,Ap?) = -2*W(A,B,C,E);

#call commuteSigmaLeft()
#call evaluateWeights()
#call makeCommute()
#call tractorIdentities()
*** End loop to push Ds to the right to simplify. ***
endrepeat;


*** Step 1f ***
*** In order to simplify output, there will be various expressions involving Dt.I and Dt.X. We use an elaborate form ***
*** of the Leibniz failure to push X and/or I to the left of a tangential Thomas-D.                                  ***
repeat;
#call commuteDtoI()
#call commuteDtoX()

id once Dth(A?)*K = DtK(A) + K*Dth(A) - 2*X(A)*DtK(B)*Dth(B)*[1/h](-7);
sum B;
id once Dth(A?)*Kd = DtKd(A) + Kd*Dth(A) - 2*X(A)*DtKd(B)*Dth(B)*[1/h](-9);
sum B;
id once Dth(A?)*P(B?,C?) = DtP(B,C,A) + P(B,C)*Dth(A) - 2*X(A)*DtP(B,C,E)*Dth(E)*[1/h](-5);
sum E;

#call commuteWeights()
#call commuteSigmaLeft()
#call evaluateWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;

*** Here we finish Step 1. ***
endrepeat;

#endprocedure

#procedure evaluateWeights()
id dim = d+2;

id hc(x?) = arat(5+ep+x,1);
id [1/hc](x?) = arat(1,5+ep+x);
* id hc(x?) = drat(hp+x,1);
* id [1/hc](x?) = drat(1,hp+x);

id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
#endprocedure

.sort;
load ../SubIdentities/ids.sav;
load ../Tractor-Identities/DbPdT.sav;
load ../Tractor-Identities/Kddot.sav;

local Paneitz=start*I(E)*Dhat(E)*[I.Dh]^2*I(F)*Dhat(F)*end;
sum E,F;

*** I_A Dhat^A = Dhat^A I_A ***
*** We only make this change for the first I_A Dhat^A ***
id start*I(A?)*Dhat(A?) = start*Dhat(A)*I(A);

*** First, commute the left-most I to the right of I.Dhat. ***
id I(A?)*[I.Dh] = [I.Dh]*I(A) + [I,I.Dh](A);

*** Now, make the replacement given by R_1: ***
id Dhat(A?)*[I,I.Dh](A?)*[I.Dh]*I(B?)*Dhat(B?) = R1 - Dhat(A)*[I.Dh]*I(A)*[I.Dh,I](B)*Dhat(B);
*** Expand the commutator to obtain the result quoted. ***
id [I.Dh,I](A?) = [I.Dh]*I(A) - I(A)*[I.Dh];

*** Rewrite I(A,B) = h(A,B) - I(A)*I(B) ***
id I(A?)*I(B?) = d_(A,B) - [I](A,B);

*** Replace R1 with the identity for R2 ***
id R1 = R2 - Dhat(A)*[I.Dh]^2*Dhat(A);
sum A;

*** Rewrite I(A,D) = I(A,B)*h(B,C)*I(C,D) ***
id [I](A?,B?) = [I](A,C)*[I](C,B);
sum C;


*** Use the identity I(A,B) = h(A,B) - I(A)*I(B) once to rewrite the expression in terms the cited identities can handle. ***
id once [I](A?,B?) = d_(A,B) - I(A)*I(B);


*** First, we commute the left-most I(A,B) to the left of the left-most term in the expression. ***
*** Now, apply commutators to shift both I(A) and I(B) as far left as they can go. ***
repeat;
#call commuteIDoI()
#call commuteDoI()
#call commuteWeights()
#call evaluateWeights()
endrepeat;

*** Block I(A)*I(B)*Dhat(A) at the beginning to prevent them from being affected.
id I(A?)*I(B?)*Dhat(A?) = I(A)*I(B)*circ*Dhat(A);

*** Replace second (middle) I(A,B) with h(A,B) - I(A)*I(B) and commute those Is to the right of the [I.Dh]. ***
id [I](A?,B?) = d_(A,B) - I(A)*I(B);
*** Push those Is right,  using eqn [I,ID].
#call commuteIoID()
#call commuteIoID()

*** Unblock I(A)*I(B)*Dhat(A) ***
id circ = 1;

*** Replace I(A)*I(B) with h(A,B) - I(A,B) ***
id I(A?)*I(B?) = d_(A,B) - [I](A,B);

.sort;
*** Define R3 as the remainder of the expression so far evaluated. ***
local [R3] = Paneitz + start*[I](A,B)*Dhat(B)*[I.Dh]^2*[I](A,C)*Dhat(C)*end;
sum A,B,C;

*** For ease of later use, shift all of the operators h, 1/h as far to the right as possible.
#call commuteWeights()
#call evaluateWeights()

.sort;
hide [R3];

.sort;
*** By definition, now, Paneitz is as in the equation. ***
local Paneitz = start*(-[I](A,B)*Dhat(B)*[I.Dh]^2*[I](A,C)*Dhat(C))*end + start*R3*end;
sum A,B,C;




*** Use identity Dt(A) = I(A,B)*Dhat(B) + 1/(d+2*w-3)*X(A)*[I.Dhat]^2, being careful when to use Dthext. ***
id start*[I](A?,B?)*Dhat(B?) = start*(Dth(A) - X(A)*[I.Dh]^2*[1/h](-3));
id start*Dth(A?)*[I.Dh]^2*[I](A?,B?)*Dhat(B?) = start*Dth(A)*[I.Dh]^2*(Dth(A) - X(A)*[I.Dh]^2*[1/h](-3));
id [I](A?,B?)*Dhat(B?) = Dthext(A) - X(A)*[I.Dh]^2*[1/h](-3);
*** Shift the operators h, 1/h as far to the right as possible. ***
#call commuteWeights()
#call evaluateWeights()




*** Apply X.ID^k.X identity to handle the third term: ***
#call identityXIDX()
*** We must apply X.ID^k.Dt and Dt.ID^k.X identities only on terms that have a single Dt. ***
#call identityXIDDtandDtIDX()
*** Push h, 1/h to the right. ***
#call commuteWeights()
#call evaluateWeights()


*** Now, we have to gather all [I.Dh]s. ***
*** We can extract the coefficient a in the equation [I.Dh]^4 = a*[I.Dh]^4 + more by setting all other terms (temporarily) to zero and setting [I.Dh]^4 = 1. ***
.sort;
hide;
.sort;
local [drat-ID^4] = Paneitz;
id start*[I.Dh]^4*end = 1;
id start = 0;
.sort;
hide;
.sort;


*** Extract 1/(1-a) ***
*** First, extract 1-a. ***
local [1/(1-a)] = 1-[drat-ID^4];
.sort;
PolyRatFun arat(expand,ep,1);
.sort;
PolyRatFun;
id arat(x?) = x;
id ep = 0;
.sort;
PolyRatFun drat;
.sort;
*** Replace the function (x/y) with (y/x), which effectively replaces (1-a) with 1/(1-a) in [1/(1-a)].
id drat(alpha?,beta?) = drat(beta,alpha);
.sort;
hide;
.sort;


*** Subtract a*[I.Dh]^4 from both sides of [I.Dh]^4 = a*[I.Dh]^4 + more.
local [(1-a)*Paneitz] = Paneitz - start*[drat-ID^4]*[I.Dh]^4*end;
.sort;
hide;
.sort;

*** Extract R4 from [(1-a)*Paneitz]. ***
local [R4] = [(1-a)*Paneitz] + start*Dth(A)*[I.Dh]^2*Dth(A)*end;
sum A;
.sort;
hide;
.sort;

*** We can now write an explicit expression for the Paneitz operator. ***
global Paneitz = [1/(1-a)]*(-Dth(A)*[I.Dh]^2*Dth(A) + R4);
sum A;

*** Substituting h = 5 into equation results in P4 = 8/(d-5) * (Dt.P2.Dt - R), as in the paper. ***

*** We can now put away the Paneitz operator and focus solely on R4. ***
.sort;
hide;
.sort;
unhide [R4];

*** We replace R3 with the expression for R3, and then repeat for R2 and R1. ***
*** Legacy
* * * id R4 = [R4];
id start*R3*end = [R3];
id once R2 = Dhat(A)*[I.Dh]^2*Dhat(A) + R1;
sum A;
id once R1 = Dhat(A)*[I,I.Dh](A)*[I.Dh]*I(B)*Dhat(B) + Dhat(A)*[I.Dh]*I(A)*[I.Dh,I](B)*Dhat(B);
sum A,B;

*** We can now substitute in [I,I.Dh] and [I.Dh,I] as in Equation 7.6 ***
id once [I.Dh,I](A?) =  [1/d](-2)*X(A)*K - 2*sigma*P(A,B)*Dhat(B)*[1/h](-2);
sum B;
id once [I,I.Dh](A?) = -[1/d](-2)*X(A)*K + 2*sigma*P(A,B)*Dhat(B)*[1/h](-2);
sum B;

*** First, we sanitize our result by pushing sigma as far left as possible and killing any terms proportional to sigma. ***
*** To do this, we apply Equation 2.4 and the first equation of Lemma 2.2. Further, we reorder terms so these lemmas can ***
*** be applied. ***

repeat;
#call commuteIDos()
#call commuteDos()

id [Scalar2]?noncommFNoSig*sigma = sigma*[Scalar2];
id [T]?noncommTracs(?A)*sigma = sigma*[T](?A);
id [T]?noncommTracs(A?,B?)*sigma = sigma*[T](A,B);
#call commuteWeights()
#call evaluateWeights()
endrepeat;

id start*sigma = 0;
#call makeCommute()

*** Before we proceed with the algorithm, we simplify D.ID^2.D in R4. ***
#call identityDIDD()
#call commuteWeights()
#call evaluateWeights()
#call tractorIdentities()



*** We simplify the expression first by letting the tensors/functions that are multiplicative operators commute with one another. ***
*** Further, we kill terms that are proportional to sigma. We continue to do this at every stage of the algorithm to simplify. ******
*** Also, there are a series of simple identities that will be applied regularly. ***************************************************
*** Finally, we will regularly push sigma as far left as possible to try to simplify. ***********************************************

repeat;
#call commuteSigmaLeft()
#call makeCommute()
#call evaluateWeights()
id s = 0;
#call tractorIdentities()
endrepeat;

.sort;




*** Fix the operator I_A Dh^A as [I.Dh]. ***
id I(A?)*Dhat(A?) = [I.Dh];
id i(A?)*start*Dhat(A?) = start*[I.Dh];



*****************************************************************************
***                       APPLY THE ALGORITHM                             ***
*****************************************************************************

*** Only need to iterate 7 times to terminate. ***

#do k=1,7,1

*** Step 1.
#call simplifyingStep()
.sort;

*** Step 2 ***
repeat;

*** Step 2a ***
repeat;
id i(A?)*start*Dhat(A?) = start*I(A)*Dhat(A);
id i(A?)*start*Dhat(B?)*Dhat(A?) =start*I(A)*Dhat(B)*Dhat(A);
id i(A?)*start*Dhat(B?)*Dhat(C?)*Dhat(A?) = start*I(A)*Dhat(B)*Dhat(C)*Dhat(A);
id i(A?)*start*Dhat(B?)*Dhat(C?)*Dhat(E?)*Dhat(A?) = start*I(A)*Dhat(B)*Dhat(C)*Dhat(E)*Dhat(A);

id i(A?)*start*Dth(B?)*Dhat(A?) = start*I(A)*Dth(B)*Dhat(A);
id i(A?)*start*Dth(B?)*Dhat(C?)*Dhat(A?) = start*I(A)*Dth(B)*Dhat(C)*Dhat(A);
id i(A?)*start*Dth(B?)*Dth(C?)*Dhat(A?) = start*I(A)*Dth(B)*Dth(C)*Dhat(A);
id i(A?)*start*Dth(B?)*Dth(C?)*Dhat(E?)*Dhat(A?) = start*I(A)*Dth(B)*Dth(C)*Dhat(E)*Dhat(A);

endrepeat;

*** Step 2c ***
repeat;
#call commuteIoDt()
#call commuteWeights()
#call evaluateWeights()
#call tractorIdentities()
endrepeat;

** End Step 2 ***
endrepeat;
.sort;


*** Step 3 ***
repeat;
id I(A?)*Dhat(A?) = [I.Dh];
#call commuteIoD()
#call commuteWeights()
#call evaluateWeights()
#call makeCommute()
*** End Step 3 ***
endrepeat;
.sort;

*** Step 4 - re-applying Step 1 ***
#call simplifyingStep()
.sort;

*** Step 5 ***
id once Dhat(A?) = (Dth(A) + I(A)*[I.Dh] - X(A)*[I.Dh]^2*[1/h](-3));
.sort;
*** End Step 5 ***

#enddo



*****************************************************************************
***                       ALGORITHM TERMINATES                            ***
*****************************************************************************



id start*Dthext(B?) = start*Dth(B);


***********************************************************************************
*** The algorithm is complete, now it's a matter of simplification to reduce to ***
*** the result in the paper.                                                    ***
***********************************************************************************

**** Some housekeeping: FORM doesn't know that I^B I^D W_{ABCD} = I^B I^D W_{ADCB}. ***
id i(B?)*i(E?)*dwd(A?,B?,C?,E?,Ap?) = start*I(B)*I(E)*DWd(A,B,C,E,Ap)*end;
id xc(A?)*xc(E?)*dwd(A?,B?,C?,E?,Ap?) = start*X(A)*X(E)*DWd(A,B,C,E,Ap)*end;

*** The most challenging terms to rewrite in terms of hypersurface tractors are those involving W-tractors and Pd. We handle these first. ***
.sort;
hide;
.sort;

local [X.DWd] = xc(A)*dwd(A,[B],[C],[D],[A]);
local [tr.DWd] = dwd(A,[B],[C],[D],A);
local [tr.DPd] = dpd(A,[A],A);
sum A;

id dwd(A?,B?,C?,E?,Ap?) = start*Dhat(Ap)*Wd(A,B,C,E)*op2;
id dpd(A?,B?,C?) = start*Dhat(C)*Pd(A,B)*op2;
id xc(A?)*start = start*X(A);
id Wd(?A)*op2 = [I.Dh]*W(?A)*op2;
id Pd(A?,B?)*op2 = [I.Dh]*P(A,B)*op2;

*** Push X to the right so that it can eventually contract with W. ***
#call commuteXoD()
#call commuteWeights()
#call commuteXoID()
#call commuteWeights()

*** X.W = 0 = X.P: ***
id X(A?)*W(?B,A?,?C) = 0;
id X(A?)*P(A?,B?) = 0;
*** Push sigma, I, and X left. ***
#call commuteDright()

*** Push D to the right of [I.Dh] ***
#call commuteDoID()
#call commuteWeights()

*** Use identity that D.W = 0: ***
id Dhat(A?)*W(?B,A?,?C)*op2 = 0;
id Dhat(A?)*P(A?,B?)*op2 = 0;
#call makeCommute()

*** Continue to push X right to contract with W. ***
id xc(A?)*start*Dhat(B?)*Dhat(C?)*W(?E,A?,?Ap) = start*X(A)*Dhat(B)*Dhat(C)*W(?E,A,?Ap);
id xc(A?)*start*Dhat(B?)*Dhat(C?)*P(A?,E?) = start*X(A)*Dhat(B)*Dhat(C)*P(A,E);
#call commuteDleft()
#call makeCommute()
#call tractorIdentities()

#call commuteDleft()
id X(A?)*W(?B,A?,?C) = 0;
id X(A?)*P(A?,B?) = 0;


*** There are some remaining Xs that do not share an index with a W. Push these left. ***
#call commuteDright()
#call makeCommute()
#call tractorIdentities()

id [I.Dh]*W(?B)*op2 = Wd(?B)*op2;
id Dhat(A?)*W(?B)*op2 = DW(?B,A)*op2;
id Dhat(A?)*P(B?,C?)*op2 = DP(B,C,A)*op2;

#call DDtoW()
#call commuteWeights()
#call hashTrAction()
id Dhat(A?)*W(?B)*op2 = DW(?B,A)*op2;
id Dhat(A?)*P(B?,C?)*op2 = DP(B,C,A)*op2;
#call makeCommute()
#call tractorIdentities()
id [hashTr](A?,B?)*op2 = 0;


id start*op2 = 1;
.sort;
hide;
.sort;
unhide [R4];
.sort;

id dwd(A?,B?,C?,E?,C?) = dwd(C,E,A,B,C);
id dwd(A?,[B]?,[C]?,[D]?,A?) = [tr.DWd];
id xc(A?)*dwd(A?,[B]?,[C]?,[D]?,[A]?) = [X.DWd];

#call commuteWeights()
#call tractorIdentities()
#call evaluateWeights()



id dpd(A?,[A]?,A?) = [tr.DPd];
id p(A?,C?)*wn(A?,B?,C?) = -p(A,C)*wn(A,C,B);


id once xc(A?)*pdd(A?,B?) = i(C)*xc(A)*dpd(A,B,C);
sum C;
id ln(B?,C?)*dp(A?,B?,C?) = ln(B,C)*dtp(A,B,C);
id ln(B?,C?)*dp(B?,A?,C?) = ln(B,C)*dtp(A,B,C);
#call tractorIdentities()

*** Next, we start writing bulk tractors as hypersurface tractors by utilizing identities present in the hypersurface paper. ***
#call ptoln()

*** Using the definition of Dt and the Gauss-Thomas formula, we can write: ***
id dk(A?) = dtk(A) + i(A)*kd - xc(A)*kdd*[1/d](-7);
id dtk(A?) = dbk(A) + xc(A)*[1/d](-7)*(-2)*k^2*(1/2)*[1/d](-2);
#call tractorIdentities()
#call evaluateWeights()

id pd([A]?,[B]?)*start = start*[Pd];
repeat;
#call pdttofn()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
endrepeat;



**********************************************************************************************
*** Do some index rearranging using the symmetry properties of the given tractors.         ***
**********************************************************************************************
id ln(A?,B?)*wn(A?,C?,B?) = -ln(A,B)*wn(A,B,C);
id ln(A?,B?)*dp(A?,C?,B?) = ln(A,B)*dp(C,A,B);






**********************************************************************************************
*** There are terms that look like X_A Dth_B Dth_A that can be simplified (and should be). ***
*** To do this, we will commute X to the right of Dth_B and then write X_A Dth_A = w.      ***
**********************************************************************************************
id xc(A?)*start*Dth(B?)*Dth(A?) = start*X(A)*Dth(B)*Dth(A);
#call commuteXoDt()
#call commuteWeights()
id X(A?)*Dth(A?) = (1/2)*(h(0)-d);
#call makeCommute()
#call tractorIdentities()
.sort;

***************************************************************************************************************************
*** The last term to manually simplify a term that looks like Dth.Dth. This is non-trivial to compute, so we instead ***
*** rewrite it as (D + more).(D + more) and use the fact that D.D = 0.                                                  ***
***************************************************************************************************************************
#call DtDt()
#call commuteWeights()
#call evaluateWeights()

id ln(B?,C?)*dp(A?,B?,C?) = ln(B,C)*dtp(A,B,C);
id ln(B?,C?)*dp(B?,A?,C?) = ln(B,C)*dtp(A,B,C);


*** Compute ln(B,C)*dtp(A,B,C), which is relatively straightforward. ***
id dtp(B?,C?,A?) = op1*Dth(A)*P(B,C)*op2;
repeat;
#call PtoLn()
#call commuteDtoX()
#call commuteWeights()
#call commuteDtoI()
id Dth(A?)*K*end = DtK(A)*end;
id Dth(A?)*Ln(B?,C?)*end = DtLn(B,C,A)*end;
#call commuteWeights()
repeat;
id op1*K = k*op1;
id op1*Kd = kd*op1;
id op1*I(A?) = i(A)*op1;
id op1*X(A?) = xc(A)*op1;
id op1*Ln(A?,B?) = ln(A,B)*op1;
id op1*Dth(A?)*Ln(B?,C?)*op2 = dtln(B,C,A);
id op1*op2 = 1;
endrepeat;
#call evaluateWeights()
endrepeat;

id once ln(A?,B?)*dtln(B?,C?,A?) = ln(A,B)*(dbln(B,C,A) + gamma(A,B,Bp)*ln(Bp,C) + gamma(A,C,Cp)*ln(B,Cp));
sum Bp,Cp;
id once ln(A?,B?)*dtln(C?,B?,A?) = ln(A,B)*(dbln(B,C,A) + gamma(A,B,Bp)*ln(Bp,C) + gamma(A,C,Cp)*ln(B,Cp));
sum Bp,Cp;
#call expandgamma()
#call tractorIdentities()

#call commuteWeights()
#call tractorIdentities()
#call commuteWeights()
#call evaluateWeights()
.sort;


*** Substitute in dbpdt and dbdbpdt as calculated in the imported file. ***
id dbpdt([A]?) = [Dbh.PdT];
id dbdbpdt*start*end = [DbDbPdT];
#call makeCommute()
#call evaluateWeights()
#call tractorIdentities()
#call commuteWeights()
#call evaluateWeights()




**********************************************************************************************
*** Do some index rearranging using the symmetry properties of the given tractors.         ***
**********************************************************************************************
id ln(A?,B?)*wn(A?,C?,B?) = -ln(A,B)*wn(A,B,C);
id ln(A?,B?)*dbln(A?,C?,B?) = ln(A,B)*dbln(C,A,B);

*** A quirk of FORM doesn't let it handle products of symmetric and non-symmetric tensors, so we fix this manually. ***
id ln(A?,B?) = TenC(A,B);
id TenC(A?,B?)*dbln(C?,B?,A?) = TenC(B,A)*dbln(C,B,A);
.sort;
id TenC(A?,B?) = ln(A,B);
#call evaluateWeights()

.sort;


****************************************************************************************************
*** The operator R has been computed (which is simply R4 after taking the limit h->5)            ***
****************************************************************************************************

*****************************************************************************************************
*** We provide the full Paneitz operator as well by substituting in R4.                           ***
*****************************************************************************************************

unhide Paneitz;

id R4 = [R4];
#call commuteWeights()


id kdd = [Kddot];

*** Some minor rearranging. ***
id ln(A?,B?) = TenC(A,B);
id TenC(A?,B?)*dbln(B?,C?,A?) = TenC(B,A)*dbln(B,C,A);
.sort;
id TenC(A?,B?) = ln(A,B);
id ln(A?,B?)*wn(A?,C?,B?) = -ln(A,B)*wn(A,B,C);


id dbln(A?,B?,C?)*wn(A?,C?,B?) = -dbln(A,B,C)*wn(A,B,C);

*** Rewrite Wn(A,B,C) as DbLn + more. ***
id dbln(A?,B?,C?)*wn(A?,B?,C?) = dbln(A,B,C)*start*W(C,B,A,E)*I(E)*op2;
sum E;
id once W(A?,B?,C?,E?)*I(E?)*op2 = (DP(B,C,A) - DP(A,C,B) - 2*[1/d](-4)*X(A)*W(B,Ap,C,E)*P(Ap,E) + 2*[1/d](-4)*X(B)*W(A,Ap,C,E)*P(Ap,E))*op2;
sum Ap;
#call makeCommute()
#call tractorIdentities()
*** Don't need to handle Pdd because of later cancellation by symmetry. ***
id dp(A?,B?,C?)*dbln(?Ap,C?,?Bp) = (dtp(A,B,C) - xc(C)*pdd(A,B)*[1/d](-5))*dbln(?Ap,C,?Bp) ;
id start*op2 = 1;

id dtp(B?,C?,A?) = op1*Dth(A)*P(B,C)*op2;
repeat;
#call PtoLn()
#call commuteDtoI()
#call commuteDtoX()
#call commuteWeights()
repeat;
id op1*K = k*op1;
id op1*Kd = kd*op1;
id op1*I(A?) = i(A)*op1;
id op1*X(A?) = xc(A)*op1;
id op1*Ln(A?,B?) = ln(A,B)*op1;
id op1*Dth(A?)*Ln(B?,C?)*op2 = dtln(B,C,A);
id op1*op2 = 1;
endrepeat;
#call makeCommute()
#call tractorIdentities()
endrepeat;

id Dth(A?) = DthTemp(A);
id dtln(A?,B?,C?) = start*Dth(C)*Ln(A,B)*op2;
#call DtToDb()
#call commuteWeights()
id Dbh(A?)*Ln(B?,C?)*op2 = DbLn(B,C,A)*op2;
#call hashTrAction()
id [hashTr](A?,B?)*op2 = 0;
#call expandgamma()
id start*op2 = 1;
#call tractorIdentities()
#call evaluateWeights()
id DthTemp(A?) = Dth(A);


*** Rearrange DbLn^2 terms to cancel. ***

id dbln(A?,B?,C?)*dbln(B?,A?,C?) = dbln(A,B,C)*dbln(A,B,C);
id dbln(A?,B?,C?)*dbln(B?,C?,A?) = dbln(A,B,C)*dbln(C,B,A);

#call tractorIdentities()
#call evaluateWeights()
#call makeCommute()

id ln(A?,B?)*ln(B?,C?)*wc(A?,C?,?E) = 0;
id i(A?)*wd(B?,A?,?C) = -i(A)*wd(A,B,?C);
id i(A?)*dw(B?,A?,?C) = -i(A)*dw(A,B,?C);
id wn(A?,B?,C?)*wn(A?,C?,E?) = -wn(A,B,C)*wn(A,E,C);



*** Backtrack hashes for readability. ***
repeat id [T-Op]?noncommsTr(A?)*[hashTr](B?,C?) = -d_(B,A)*[T-Op](C) + [hashTr](B,C)*[T-Op](A);
id wn(A?,B?,C?)*start*[hashTr](Ap?,Bp?)*[hashTr](B?,C?) = start*(-d_(Ap,A)*Wn(Bp,B,C) - d_(Ap,B)*Wn(A,Bp,C) - d_(Ap,C)*Wn(A,B,Bp) + [hashTr](Ap,Bp)*Wn(A,B,C))*[hashTr](B,C);

#call makeCommute()
#call tractorIdentities()
id wn(A?,B?,C?)*wn(A?,C?,E?) = -wn(A,B,C)*wn(A,E,C);


id Wn(A?,B?,C?)*[hashTr](B?,C?) = Wn(A,[#]);

id wc(A?,B?,C?,E?)*start*[hashTr](C?,E?) = start*W(A,B,[#]);
id wn(B?,C?,E?)*start*[hashTr](C?,E?) = start*Wn(B,[#]);
*** Note that DW(A,B,[#],Ap) = (Dhat(Ap)*W(A,B,.,.))^#
id dw(A?,B?,C?,E?,Ap?)*start*[hashTr](C?,E?) = start*DW(A,B,[#],Ap);
id dwd(A?,B?,C?,E?,Ap?)*start*[hashTr](C?,E?) = start*DWd(A,B,[#],Ap);
id wd(A?,B?,C?,E?)*start*[hashTr](C?,E?) = start*Wd(A,B,[#]);


.sort;
delete storage;
.sort;


id start*end = 1;

.sort;
PolyRatFun arat(expand,ep,1);
.sort;
PolyRatFun;
id arat(x?) = x;
id ep = 0;
.sort;
PolyRatFun drat;
.sort;

Format 250;
print +s;

.sort;
.store;
save ID4-tensor-critical.sav;
.end;

==> anc/Headers/Riem-declarations.h <==
*** Checked ***
*** Derivatives
ntensor del, delt, delb, [del,del](antisymmetric), [delb,delb](antisymmetric);

ntensor [Tensor];
ctensor [tensor];

ntensor [G_](symmetric),[Gb_](symmetric),n,[d^n^],IInc(symmetric),IIO(symmetric),IIO2(symmetric),IIO3(symmetric),dtIIO,dbIIO,dbivIIO,FNC(symmetric),FO(symmetric),dtFO,dbFO, dbivFO, IVO(symmetric),dbIVO,Riemann,RiemannB,Weyl,Weyln,Weylnt,Weylnn(symmetric),Weylt,dbivWeylnt(symmetric),Weylb,Ric(symmetric),Rho(symmetric),RhoN,RhoNT,RhoT(symmetric),RhoB(symmetric),dbRhoB,Cotton,CottonT,CottonB,CottonN,CottonNT,CottonNTS(symmetric),CottonNL(antisymmetric),CottonNLT(antisymmetric),CottonNN, delK,deltK,delbK,deltRhoNN,delbRhoNN,dRho,dnRho(symmetric),dn2Rho(symmetric),dn3Rho(symmetric),dnWeylnn(symmetric),dn2Weylnn(symmetric),dbH,Bach(symmetric),BachT(symmetric),BachB(symmetric),BachN,BachNT,dJ,dtJ,dbJ,dr, dCotton, dWeyl, dBach,[hashR],[hashRB];

ctensor [g_](symmetric), [gb_](symmetric), nC, [d^n^C], II(symmetric), IIo(symmetric), IIo2(symmetric), IIo3(symmetric), dtIIo, dbIIo, dbivIIo, grdivIIoS(symmetric), grdivIIoA(antisymmetric), FC(symmetric), Fo(symmetric), dtFo, dbFo, dbivFo, IVo(symmetric), dbIVo, riemann, riemannB, weyl, weyln, weylnt, weylnn(symmetric), weylt, dbivweylnt(symmetric), weylb, ric(symmetric), rho(symmetric), rhoN, rhoNT, rhoT(symmetric), rhoB(symmetric), dbrhoB, cotton, cottonT, cottonB, cottonN, cottonNT, cottonNTS(symmetric), cottonNL(antisymmetric), cottonNLT(antisymmetric), cottonNN, delk, deltk, delbk, deltrhoNN, delbrhoNN, drho, dnrho(symmetric), dn2rho(symmetric), dn3rho(symmetric), dnweylnn(symmetric), dn2weylnn(symmetric), dbHc, bach(symmetric), bachT(symmetric), bachB(symmetric), bachN, bachNT, dj, dtj, dbj, drC, dcotton, dweyl, dbach;

ntensor IIOe(symmetric),dnIIOe(symmetric),dn2IIOe(symmetric),dn3IIOe(symmetric);
ctensor IIoe(symmetric),dnIIoe(symmetric),dn2IIoe(symmetric),dn3IIoe(symmetric);

ntensor dbf;
ctensor dbfC;


Set noncommTens: [Tensor],[G_], [Gb_], n,  [d^n^],  IInc, IIO, IIO2, IIO3, dtIIO, dbIIO, dbivIIO, FNC, FO, dtFO, dbFO, dbivFO, IVO, dbIVO, Riemann, RiemannB, Weyl, Weyln,Weylnt, Weylnn, Weylt, dbivWeylnt, Weylb, Ric, Rho, RhoN, RhoNT, RhoT, RhoB, dbRhoB, Cotton, CottonT, CottonB, CottonN, CottonNT, CottonNTS, CottonNL, CottonNLT, CottonNN, delK, deltK, delbK, deltRhoNN, delbRhoNN, dRho, dnRho, dn2Rho, dn3Rho, dnWeylnn, dn2Weylnn, dbH, Bach, BachT, BachB, BachN, BachNT, dJ, dtJ, dbJ, dr,  IIOe,  dnIIOe, dn2IIOe, dn3IIOe, dCotton, dWeyl, dBach,dbf;


Set commTens:    [tensor],[g_], [gb_], nC, [d^n^C], II,   IIo, IIo2, IIo3, dtIIo, dbIIo, dbivIIo,  FC, Fo, dtFo, dbFo, dbivFo, IVo, dbIVo, riemann, riemannB, weyl, weyln,weylnt, weylnn, weylt, dbivweylnt, weylb, ric, rho, rhoN, rhoNT, rhoT, rhoB, dbrhoB, cotton, cottonT, cottonB, cottonN, cottonNT, cottonNTS, cottonNL, cottonNLT, cottonNN, delk, deltk, delbk, deltrhoNN, delbrhoNN, drho, dnrho, dn2rho, dn3rho, dnweylnn, dn2weylnn, dbHc, bach, bachT, bachB, bachN, bachNT, dj, dtj, dbj, drC, IIoe, dnIIoe, dn2IIoe, dn3IIoe, dcotton, dweyl, dbach,dbfC;

ntensor [Hyp-Tensor];
ctensor [hyp-tensor];

Set HypT: [Hyp-Tensor], [Gb_],IInc,IIO,IIOe,FO,dbIIO,dbivIIO,dbFO,dbivFO,Weylnn,Weylnt,Weylt,Weylb,RiemannB,delbK,dbH,dbJ,RhoB,dbRhoB,CottonNT,CottonNTS,CottonB,BachT,BachNT,dbf;

Set derivTens: dbH,dbJ,delbK,dbIIO,dbRhoB,dbFO,dbf;

*** No pairing with above.
Set hypT: [hyp-tensor], [gb_],II,IIo,IIoe,IIo2,IIo3,Fo,dbIIo,dbivIIo,grdivIIoS,grdivIIoA,dbFo,dbivFo,IVo,weylnn,weylnt,weylt,weylb,riemannB,delbk,dbHc,dbj,rhoB,dbrhoB,cottonNT,cottonNTS,cottonB,dbivweylnt,bachT,bachB,bachNT,dbfC;

==> anc/Headers/commuteTensors.h <==

* Checked
#procedure makeCommuteTens()

repeat;
id start*f = fC*start;
id start*dbf(?a) = dbfC(?a)*start;
id start*sigma?noncommFs?commFs = sigma*start;
id start*dbIIO?noncommTens?commTens(a?,b?) = dbIIO(a,b)*start;
id start*Weyl?noncommTens?commTens(?a) = Weyl(?a)*start;


endrepeat;

#endprocedure

* Checked
#procedure uncommuteTens()
*** We got everything.
repeat;

repeat id weyl?commTens?noncommTens(?a)*start = start*weyl(?a);
repeat id weyl?commTens?noncommTens(a?,b?)*start = start*weyl(a,b);
repeat id s?commFs?noncommFs*start = start*s;

endrepeat;
#endprocedure

* Checked
#procedure commuteThingsLeft()
repeat;

id [G_](a?,b?) = [g_](a,b);

id del(a?)*sigma = n(a) + sigma*del(a);
id del(a?)*J = dJ(a) + J*del(a);
id del(a?)*r = dr(a) + r*del(a);

id del(a?)*n(b?) = [d^n^](a,b) + n(b)*del(a);

id del(a?)*Rho(b?,c?) = dRho(a,b,c) + Rho(b,c)*del(a);
id once del(a?)*Weyl(a?,b?,c?,e?) =   (d-3)*Cotton(c,e,b) + Weyl(a,b,c,e)*del(a);
id once del(a?)*Weyl(b?,a?,c?,e?) = -((d-3)*Cotton(c,e,b) + Weyl(a,b,c,e)*del(a));
id once del(a?)*Weyl(c?,e?,a?,b?) =   (d-3)*Cotton(c,e,b) + Weyl(a,b,c,e)*del(a);
id once del(a?)*Weyl(c?,e?,b?,a?) = -((d-3)*Cotton(c,e,b) + Weyl(a,b,c,e)*del(a));
*** This is a nice identity
id once del(c?)*Cotton(c?,a?,b?) =   Bach(a,b) - Rho(c,e)*Weyl(a,e,b,c) + Cotton(c,a,b)*del(c);
sum e;
*** This is a nice identity
id once del(c?)*Cotton(a?,c?,b?) = -(Bach(a,b) - Rho(c,e)*Weyl(a,e,b,c) + Cotton(c,a,b)*del(c));
sum e;
*** This is a nice identity
id once del(c?)*Cotton(a?,b?,c?) = Cotton(a,b,c)*del(c);
*** This is a nice identity
id once del(a?)*Bach(a?,b?) = (d-4)*Rho(c,e)*Cotton(b,c,e) + Bach(a,b)*del(a);
sum c,e;

id del(a?)*dJ(?A) = dJ(a,?A) + dJ(?A)*del(a);
id del(a?)*dr(?A) = dr(a,?A) + dr(?A)*del(a);
id del(a?)*dRho(?A) = dRho(a,?A) + dRho(?A)*del(a);
id del(a?)*[d^n^](?A) = [d^n^](a,?A) + [d^n^](?A)*del(a);

id del(a?)*dWeyl(?B) = dWeyl(a,?B) + dWeyl(?B)*del(a);
id del(a?)*dCotton(?B) = dCotton(a,?B) + dCotton(?B)*del(a);
id del(a?)*dBach(?B) = dBach(a,?B) + dBach(?B)*del(a);

id dn*sigma = (1-2*sigma*r) + sigma*dn;
id dn*J = dnJ + J*dn;
id dn*r = dnr + r*dn;
id dn*dnr = dn2r + dnr*dn;
id dn*dn2r = dn3r + dn2r*dn;

id dn*Rho(a?,b?) = dnRho(a,b) + Rho(a,b)*dn;
id dn*dnRho(a?,b?) = dn2Rho(a,b) + dnRho(a,b)*dn;
id dn*dn2Rho(a?,b?) = dn3Rho(a,b) + dn2Rho(a,b)*dn;

id dn*Weylnn(a?,b?) = dnWeylnn(a,b) + Weylnn(a,b)*dn;

repeat;
id dn*IIOe(a?,b?) = dnIIOe(a,b) + IIOe(a,b)*dn;
id dn*dnIIOe(a?,b?) = dn2IIOe(a,b) + dnIIOe(a,b)*dn;
id dn*dn2IIOe(a?,b?) = dn3IIOe(a,b) + dn2IIOe(a,b)*dn;
id dnIIOe(a?,b?)*IIOe(a?,b?) = IIOe(a,b)*dnIIOe(a,b);
id dn2IIOe(a?,b?)*IIOe(a?,b?) = IIOe(a,b)*dn2IIOe(a,b);
endrepeat;


#call makeCommuteTens()
#call offSigmaIdentities()
endrepeat;
#endprocedure

* Checked
#procedure commuteThingsLeftT()
*** This procedure should only be called when all nabla^T's are directly to the right of start or other nabla^T's.
repeat;

id [G_](a?,b?) = [g_](a,b);

id once LapT = delt(a)*delt(a);
sum a;

* Legacy 
id once dbIIO(a?) = dbIIO(b,b,a);
sum b;
* Legacy
id once dbFO(a?) = dbFO(b,b,a);
sum b;

id once dbivIIO(a?) = dbIIO(b,b,a);
sum b;
id once dbivFO(a?) = dbFO(b,b,a);
sum b;

******************************************
*** The IIOs and FOs were commuting... ***
******************************************
id once Kd = -2*(d-3)*IIO(a,b)*FO(a,b);
sum a,b;

*** Safe: removes extension because along Sigma.
id delt(a?)*IIOe(b?,c?) = delt(a)*IIO(b,c);
id once delt(a?)*Weylnn(b?,c?) = delt(a)*(IIO(b,e)*IIO(e,c) - (1/2)*[Gb_](b,c)*[1/d](-2)*K - (d-3)*FNC(b,c));
sum e;
id delt(c?)*FNC(a?,b?) = delt(c)*(FO(a,b) + (1/2)*[1/d](-1)*[1/d](-2)*K*[Gb_](a,b));

id delt(a?)*r = -delt(a)*H;
id delt(a?)*dnr = delt(a)*([1/d](-2)*K + RhoNN);
id delt(a?)*RhoNN = delt(a)*(J - Jb + (d-1)*(1/2)*H^2 - (1/2)*[1/d](-2)*K);

*** delts are along hypersurface
id delt(a?)*sigma = 0;
id delt(a?)*H = dbH(a) + H*delt(a);
id delt(a?)*J = dtJ(a) + J*delt(a);
id delt(a?)*Jb = dbJ(a) + Jb*delt(a);
id delt(a?)*K = delbK(a) + K*delt(a);
id delt(a?)*n(b?) = IInc(a,b) + n(b)*delt(a);
id delt(a?)*[Gb_](b?,c?) = [Gb_](b,c)*delt(a) - n(b)*IInc(a,c) - n(c)*IInc(a,b);

id delt(a?)*f = dbf(a) + f*delt(a);

id IInc(a?,b?) = IIO(a,b) + H*([g_](a,b) - n(a)*n(b));

*** dtJ = (nabla^T)^k J
id once delt(a?)*dtJ(b?) = dtJ(a,b) + dtJ(b)*delt(a);

id once delt(a?)*dbH?derivTens(b?) = dbH(a,b) - n(b)*IInc(a,e)*dbH(e) + dbH(b)*delt(a);
sum e;
* id once delt(a?)*dbH(b?) = dbH(a,b) - n(b)*IInc(a,e)*dbH(e) + dbH(b)*delt(a);
* sum e;
* id once delt(a?)*dbJ(b?) = dbJ(a,b) - n(b)*IInc(a,e)*dbJ(e) + dbJ(b)*delt(a);
* sum e;
* id once delt(a?)*delbK(b?) = delbK(a,b) - n(b)*IInc(a,e)*delbK(e) + delbK(b)*delt(a);
* sum e;

id once delt(a?)*IIO(b?,c?) = dbIIO(a,b,c) - n(b)*IInc(a,e)*IIO(e,c) - n(c)*IInc(a,e)*IIO(b,e) + IIO(b,c)*delt(a);
sum e;
id once delt(a?)*FO(b?,c?) = dbFO(a,b,c) - n(b)*IInc(a,e)*FO(e,c) - n(c)*IInc(a,e)*FO(b,e) + FO(b,c)*delt(a);
sum e;
id once delt(a?)*RhoB(a?,b?) = dbJ(b) - n(b)*IInc(a,e)*RhoB(a,e) + RhoB(a,b)*delt(a);
sum e;
id once delt(a?)*RhoB(b?,c?) = dbRhoB(a,b,c) - n(b)*IInc(a,e)*RhoB(e,c) - n(c)*IInc(a,e)*RhoB(b,e) + RhoB(b,c)*delt(a);
sum e;

id once delt(a?)*dbH?derivTens(b?,c?) = dbH(a,b,c) - n(b)*IInc(a,e)*dbH(e,c) - n(c)*IInc(a,e)*dbH(b,e) + dbH(b,c)*delt(a);
sum e;
* id once delt(a?)*dbH(b?,c?) = dbH(a,b,c) - n(b)*IInc(a,e)*dbH(e,c) - n(c)*IInc(a,e)*dbH(b,e) + dbH(b,c)*delt(a);
* sum e;
* id once delt(a?)*delbK(b?,c?) = delbK(a,b,c) - n(b)*IInc(a,e)*delbK(e,c) - n(c)*IInc(a,e)*delbK(b,e) + delbK(b,c)*delt(a);
* sum e;
* id once delt(a?)*dbJ(b?,c?) = dbJ(a,b,c) - n(b)*IInc(a,e)*dbJ(e,c) - n(c)*IInc(a,e)*dbJ(b,e) + dbJ(b,c)*delt(a);
* sum e;

id once delt(a?)*dbH?derivTens(b?,c?,e?) = dbH(a,b,c,e) - n(b)*IInc(a,ap)*dbH(ap,c,e) - n(c)*IInc(a,ap)*dbH(b,ap,e) - n(e)*IInc(a,ap)*dbH(b,c,ap) + dbH(b,c,e)*delt(a);
sum ap;
* id once delt(a?)*dbH(b?,c?,e?) = dbH(a,b,c,e) - n(b)*IInc(a,ap)*dbH(ap,c,e) - n(c)*IInc(a,ap)*dbH(b,ap,e) - n(e)*IInc(a,ap)*dbH(b,c,ap) + dbH(b,c,e)*delt(a);
* sum ap;
* id once delt(a?)*dbJ(b?,c?,e?) = (dbJ(a,b,c,e) - n(b)*IInc(a,ap)*dbJ(ap,c,e) - n(c)*IInc(a,ap)*dbJ(b,ap,e) - n(e)*IInc(a,ap)*dbJ(b,c,ap) + dbJ(b,c,e)*delt(a));
* sum ap;
* id once delt(a?)*dbIIO(b?,c?,e?) = (dbIIO(a,b,c,e) - n(b)*IInc(a,ap)*dbIIO(ap,c,e) - n(c)*IInc(a,ap)*dbIIO(b,ap,e) - n(e)*IInc(a,ap)*dbIIO(b,c,ap) + dbIIO(b,c,e)*delt(a));
* sum ap;
* id once delt(a?)*dbRhoB(b?,c?,e?) = (dbRhoB(a,b,c,e) - n(b)*IInc(a,ap)*dbRhoB(ap,c,e) - n(c)*IInc(a,ap)*dbRhoB(b,ap,e) - n(e)*IInc(a,ap)*dbRhoB(b,c,ap) + dbRhoB(b,c,e)*delt(a));
* sum ap;
* id once delt(a?)*dbFO(b?,c?,e?) = (dbFO(a,b,c,e) - n(b)*IInc(a,ap)*dbFO(ap,c,e) - n(c)*IInc(a,ap)*dbFO(b,ap,e) - n(e)*IInc(a,ap)*dbFO(b,c,ap) + dbFO(b,c,e)*delt(a));
* sum ap;

*** Left out the Weylnt.delb term...
id once delt(a?)*Weylnt(b?,c?,e?) = (delb(a)*Weylnt(b,c,e) - Weylnt(b,c,e)*delb(a)) - n(b)*IInc(a,ap)*Weylnt(ap,c,e) - n(c)*IInc(a,ap)*Weylnt(b,ap,e) - n(e)*IInc(a,ap)*Weylnt(b,c,ap) + Weylnt(b,c,e)*delt(a);
sum ap;


id once delt(a?)*dbIIO?derivTens(b?,c?,e?,bp?) = dbIIO(a,b,c,e,bp) - n(b)*IInc(a,ap)*dbIIO(ap,c,e,bp) - n(c)*IInc(a,ap)*dbIIO(b,ap,e,bp) - n(e)*IInc(a,ap)*dbIIO(b,c,ap,bp) - n(bp)*IInc(a,ap)*dbIIO(b,c,e,ap) + dbIIO(b,c,e,bp)*delt(a);
sum ap;
* id once delt(a?)*dbIIO(b?,c?,e?,A?) = dbIIO(a,b,c,e,A) - n(b)*IInc(a,ap)*dbIIO(ap,c,e,A) - n(c)*IInc(a,ap)*dbIIO(b,ap,e,A) - n(e)*IInc(a,ap)*dbIIO(b,c,ap,A) - n(A)*IInc(a,ap)*dbIIO(b,c,e,ap) + dbIIO(b,c,e,A)*delt(a);
* sum ap;
* id once delt(a?)*dbFO(b?,c?,e?,A?) = (dbFO(a,b,c,e,A) - n(b)*IInc(a,ap)*dbFO(ap,c,e,A) - n(c)*IInc(a,ap)*dbFO(b,ap,e,A) - n(e)*IInc(a,ap)*dbFO(b,c,ap,A) - n(A)*IInc(a,ap)*dbFO(b,c,e,ap) + dbFO(b,c,e,A)*delt(a));
* sum ap;
* id once delt(a?)*dbRhoB(b?,c?,e?,A?) = (dbRhoB(a,b,c,e,A) - n(b)*IInc(a,ap)*dbRhoB(ap,c,e,A) - n(c)*IInc(a,ap)*dbRhoB(b,ap,e,A) - n(e)*IInc(a,ap)*dbRhoB(b,c,ap,A) - n(A)*IInc(a,ap)*dbRhoB(b,c,e,ap) + dbRhoB(b,c,e,A)*delt(a));
* sum ap;

id once delt(a?)*dbIIO?derivTens(b?,c?,e?,bp?,cp?) = dbIIO(a,b,c,e,bp,cp) - n(b)*IInc(a,ap)*dbIIO(ap,c,e,bp,cp) - n(c)*IInc(a,ap)*dbIIO(b,ap,e,bp,cp) - n(e)*IInc(a,ap)*dbIIO(b,c,ap,bp,cp) - n(bp)*IInc(a,ap)*dbIIO(b,c,e,ap,cp) - n(cp)*IInc(a,ap)*dbIIO(b,c,e,bp,ap) + dbIIO(b,c,e,bp,cp)*delt(a);
sum ap;


id once delt(a?)*Weylb(a?,b?,c?,e?) =   (d-4)*CottonB(c,e,b) - n(b)*IInc(a,ap)*Weylb(a,ap,c,e) - n(c)*IInc(a,ap)*Weylb(a,b,ap,e) - n(e)*IInc(a,ap)*Weylb(a,b,c,ap) + Weylb(a,b,c,e)*delt(a);
sum ap;
id once delt(a?)*Weylb(b?,a?,c?,e?) = -((d-4)*CottonB(c,e,b) - n(b)*IInc(a,ap)*Weylb(a,ap,c,e) - n(c)*IInc(a,ap)*Weylb(a,b,ap,e) - n(e)*IInc(a,ap)*Weylb(a,b,c,ap) + Weylb(a,b,c,e)*delt(a));
sum ap;
id once delt(a?)*Weylb(c?,e?,a?,b?) =   (d-4)*CottonB(c,e,b) - n(b)*IInc(a,ap)*Weylb(a,ap,c,e) - n(c)*IInc(a,ap)*Weylb(a,b,ap,e) - n(e)*IInc(a,ap)*Weylb(a,b,c,ap) + Weylb(a,b,c,e)*delt(a);
sum ap;
id once delt(a?)*Weylb(c?,e?,b?,a?) = -((d-4)*CottonB(c,e,b) - n(b)*IInc(a,ap)*Weylb(a,ap,c,e) - n(c)*IInc(a,ap)*Weylb(a,b,ap,e) - n(e)*IInc(a,ap)*Weylb(a,b,c,ap) + Weylb(a,b,c,e)*delt(a));
sum ap;

id once delt(c?)*CottonB(c?,a?,b?) =  (BachB(a,b) - RhoB(c,e)*Weylb(a,e,b,c) - n(a)*IInc(c,ap)*CottonB(c,ap,b) - n(b)*IInc(c,ap)*CottonB(c,a,ap) + CottonB(c,a,b)*delt(c));
sum ap,e;
id once delt(c?)*CottonB(a?,c?,b?) = -(BachB(a,b) - RhoB(c,e)*Weylb(a,e,b,c) - n(a)*IInc(c,ap)*CottonB(c,ap,b) - n(b)*IInc(c,ap)*CottonB(c,a,ap) + CottonB(c,a,b)*delt(c));
sum ap,e;
*** The price paid was a mistake here...
id once delt(c?)*CottonB(a?,b?,c?) = -n(a)*IInc(c,ap)*CottonB(ap,b,c) - n(b)*IInc(c,ap)*CottonB(a,ap,c) + CottonB(a,b,c)*delt(c);
sum ap,e;

id nC(a?)*start*delt(a?) = 0;

#call makeCommuteTens()
#call riemIdentities()
endrepeat;
#endprocedure

* Checked
#procedure commuteThingsLeftB()
repeat;
id once LapB = delb(a)*delb(a);
sum a;
id once IIO2(a?,b?) = IIO(a,c)*IIO(c,b);
sum c;
id once IIO3(a?,b?) = IIO(a,c)*IIO2(c,b);
sum c;
id once dbivIIO(a?) = dbIIO(e,e,a);
sum e;

id delb(a?)*H = dbH(a) + H*delb(a);
id delb(a?)*J = dtJ(a) + J*delb(a);
id delb(a?)*Jb = dbJ(a) + Jb*delb(a);
id delb(a?)*K = delbK(a) + K*delb(a);
*** This is a convenient calculation trick, but does it break anything?
* id delb(a?)*n(b?) = n(b)*delb(a);
id delb(a?)*[Gb_](b?,c?) = [Gb_](b,c)*delb(a);
id delb(a?)*IIO(b?,c?) = dbIIO(a,b,c) + IIO(b,c)*delb(a);
id delb(a?)*FO(b?,c?) = dbFO(a,b,c) + FO(b,c)*delb(a);
id delb(a?)*RhoB(b?,c?) = dbRhoB(a,b,c) + RhoB(b,c)*delb(a);


id delb(a?)*dbH?derivTens(?A) = dbH(a,?A) + dbH(?A)*delb(a);
id delb(a?)*Weylb(a?,b?,c?,e?) =   (d-4)*CottonB(c,e,b) + Weylb(a,b,c,e)*delb(a);
id delb(a?)*Weylb(b?,a?,c?,e?) = -((d-4)*CottonB(c,e,b) + Weylb(a,b,c,e)*delb(a));
id delb(a?)*Weylb(c?,e?,a?,b?) =   (d-4)*CottonB(c,e,b) + Weylb(a,b,c,e)*delb(a);
id delb(a?)*Weylb(c?,e?,b?,a?) = -((d-4)*CottonB(c,e,b) + Weylb(a,b,c,e)*delb(a));

id delb(c?)*CottonB(c?,a?,b?) = BachB(a,b) - RhoB(c,e)*Weylb(a,e,b,c) + CottonB(c,a,b)*delb(c);
sum e;
id delb(c?)*CottonB(a?,c?,b?) = -(BachB(a,b) - RhoB(c,e)*Weylb(a,e,b,c) + CottonB(c,a,b)*delb(c));
sum e;
id delb(c?)*CottonB(a?,b?,c?) = CottonB(a,b,c)*delb(c);

id once delb(a?)*BachB(a?,b?) = (d-5)*RhoB(c,e)*CottonB(b,c,e) + BachB(a,b)*delb(a);
sum c,e;


id delb(a?)*f = dbf(a) + f*delb(a);
id delb(a?)*dbf(?A) = dbf(a,?A) + dbf(?A)*delb(a);

#call makeCommuteTens()
#call riemIdentities()
endrepeat;
#endprocedure

#procedure hashRiemBAction()
*** Only call when acting on hypersurface tractors.
repeat;
id [hashRB](b?,c?)*[Scalar]?scalars = [Scalar]*[hashRB](b,c);
id [hashRB](b?,c?)*[Tensor]?noncommTens(a?) = [Gb_](b,a)*[Tensor](c) + [Tensor](a)*[hashRB](b,c);
id [hashRB](ap?,bp?)*[Tensor]?noncommTens(a?,b?) = [Gb_](ap,a)*[Tensor](bp,b) + [Gb_](ap,b)*[Tensor](a,bp) + [Tensor](a,b)*[hashRB](ap,bp);
id [hashRB](ap?,bp?)*[Tensor]?noncommTens(a?,b?,c?) = [Gb_](ap,a)*[Tensor](bp,b,c) + [Gb_](ap,b)*[Tensor](a,bp,c) + [Gb_](ap,c)*[Tensor](a,b,bp) + [Tensor](a,b,c)*[hashRB](ap,bp);
id [hashRB](ap?,bp?)*[Tensor]?noncommTens(a?,b?,c?,e?) = [Gb_](ap,a)*[Tensor](bp,b,c,e) + [Gb_](ap,b)*[Tensor](a,bp,c,e) + [Gb_](ap,c)*[Tensor](a,b,bp,e) + [Gb_](ap,e)*[Tensor](a,b,c,bp) + [Tensor](a,b,c,e)*[hashRB](ap,bp);
endrepeat;
#call makeCommuteTens()
#endprocedure

==> anc/Headers/commuteTractors.h <==


* Checked
#procedure makeCommute()

repeat;
id start*DbhF(?A) = DbhFc(?A)*start;

id start*[Scalar]?noncommFs?commFs = [Scalar]*start;
id start*[T]?noncommTracs?commTracs(?A) = [T](?A)*start;
id start*[T]?noncommTracs?commTracs(A?,B?) = [T](A,B)*start;
endrepeat;

#endprocedure

* Checked
#procedure uncommute()
repeat;
id DbhFc(?A)*start = start*DbhF(?A);

id [scalar]?commFs?noncommFs*start = start*[scalar];
id [t]?commTracs?noncommTracs(?A)*start = start*[t](?A);
id [t]?commTracs?noncommTracs(A?,B?)*start = start*[t](A,B);

endrepeat;
#endprocedure

* Checked
#procedure commuteIDoX()
id [I.Dh]*X(A?) = X(A)*[I.Dh] + I(A) - 2*sigma*Dhat(A)*[1/h](0);
#endprocedure

* Checked
#procedure commuteXoID()
id X(A?)*[I.Dh] = [I.Dh]*X(A) - I(A) + 2*sigma*Dhat(A)*[1/h](0);
#endprocedure

* Checked
#procedure commuteIDoD()

id once [I.Dh]*Dhat(A?) = Dhat(A)*[I.Dh] - P(A,B)*Dhat(B) - I(B)*[Dh,Dh](A,B) + 2*X(A)*P(B,C)*Dhat(B)*Dhat(C)*[1/h](-4);
sum B,C;
#endprocedure

* Checked
#procedure commuteDoID()

id once Dhat(A?)*[I.Dh] = [I.Dh]*Dhat(A) + P(A,B)*Dhat(B) + I(B)*[Dh,Dh](A,B) - 2*X(A)*P(B,C)*Dhat(B)*Dhat(C)*[1/h](-4);
sum B,C;

#endprocedure

* Checked
#procedure commuteIDos()

* #do k=5,1,-1
* id [I.Dh]^'k'*sigma = sigma*[I.Dh]^'k'*(h(0)-2*'k')*[1/h](0) + [I.Dh]^('k'-1)*('k')*h(-'k'+1)*[1/h](0);
* #enddo
#do k=5,1,-1
id [I.Dh]^'k'*sigma=sigma*[I.Dh]^'k'*(h(0)-2*'k')*[1/h](0)+[I.Dh]^('k'-1)*(h(0)+('k'-1)*(h(-'k')))*[1/h](0);
#enddo

#endprocedure

* Checked
#procedure commuteIDoI()
*** This is refered as \label{ID,I} in Paneitz.tex ***
id once [I.Dh]*I(A?) = I(A)*[I.Dh] + [1/d](-2)*X(A)*K - 2*sigma*P(A,B)*Dhat(B)*[1/h](-2);
sum B;
#endprocedure

*Checked
#procedure commuteIoID()
*** This is refered as \label{ID,I} in Paneitz.tex ***
id once I(A?)*[I.Dh] = [I.Dh]*I(A) - [1/d](-2)*X(A)*K + 2*sigma*P(A,B)*Dhat(B)*[1/h](-2);
sum B;
#endprocedure

*Checked
#procedure commuteIDoP()
id once [I.Dh]*P(A?,B?) = P(A,B)*[I.Dh] + Pd(A,B) - 2*sigma*DP(A,B,E)*Dhat(E)*[1/h](-4);
sum E;
#endprocedure

*Checked
#procedure commuteIDoPd()
id once [I.Dh]*Pd(A?,B?)=Pd(A,B)*[I.Dh]+Pdd(A,B)-2*sigma*DPd(A,B,E)*Dhat(E)*[1/h](-6);
sum E;
#endprocedure

*Checked
#procedure commuteIDoK()
id once [I.Dh]*K = Kd+K*[I.Dh]-2*sigma*DK(A)*Dhat(A)*[1/h](-6);
sum A;
id once [I.Dh]*Kd = Kdd+Kd*[I.Dh]-2*sigma*DKd(A)*Dhat(A)*[1/h](-8);
sum A;
id once [I.Dh]*Kdd = Kddd+Kdd*[I.Dh]-2*sigma*DKdd(A)*Dhat(A)*[1/h](-10);
sum A;
#endprocedure

*Checked
#procedure commuteDos()
id Dhat(A?)*sigma = sigma*Dhat(A) + I(A) - 2*X(A)*[I.Dh]*[1/h](0);
#endprocedure

*Checked
#procedure commuteDoX()
id Dhat(A?)*X(B?) = X(B)*Dhat(A) + d_(A,B) - 2*X(A)*Dhat(B)*[1/h](0);
#endprocedure

*Checked
#procedure commuteDoI()
id once Dhat(A?)*I(B?) = I(B)*Dhat(A) + P(A,B) - 2*X(A)*P(C,B)*Dhat(C)*[1/h](-2);
sum C;
#endprocedure 

*Checked
#procedure commuteDdotP()

id once Dhat(A?)*P(A?,B?)=P(A,B)*Dhat(A)*h(-2)*[1/h](-4);
sum A;

#endprocedure

*Checked
#procedure commuteDoP()
id once Dhat(A?)*P(B?,C?)=DP(B,C,A) + P(B,C)*Dhat(A) - 2*X(A)*DP(B,C,E)*Dhat(E)*[1/h](-4);
sum E;
#endprocedure

*Checked
#procedure commuteDoK()
id once Dhat(A?)*K = DK(A) + K*Dhat(A) - 2*X(A)*DK(E)*Dhat(E)*[1/h](-6);
sum E;
#endprocedure

*Checked
#procedure commuteDoKd()
id once Dhat(A?)*Kd = DKd(A) + Kd*Dhat(A) - 2*X(A)*DKd(E)*Dhat(E)*[1/h](-8);
sum E;
#endprocedure

*Checked
#procedure commuteDright()

#call commuteDos()
#call commuteDoX()
#call commuteDoI()

#endprocedure

*Checked
#procedure commutesoD()
id sigma*Dhat(A?) = Dhat(A)*sigma - I(A) + 2*X(A)*[I.Dh]*[1/h](0);
#endprocedure

*Checked
#procedure commuteXoD()
id X(B?)*Dhat(A?) = Dhat(A)*X(B) - d_(A,B) + 2*X(A)*Dhat(B)*[1/h](0);
#endprocedure

*Checked
#procedure commuteIoD()
id once I(B?)*Dhat(A?) = Dhat(A)*I(B) - P(A,B) + 2*X(A)*P(C,B)*Dhat(C)*[1/h](-2);
sum C;
#endprocedure 

*Checked
#procedure commuteDleft()

#call commutesoD()
#call commuteXoD()
#call commuteIoD()

#endprocedure

*Checked
#procedure commuteIDright()

repeat;
#call commuteIDoX()
#call commuteIDoD()
#call commuteIDos()
#call commuteIDoI()
#call commuteIDoP()
#call commuteIDoK()
#call commuteWeights()
endrepeat;

#endprocedure

*Checked
#procedure commuteSigmaLeft()
repeat;
#call commuteDos()
#call commuteIDos()
#call commuteWeights()

*** Dths are only introduced along Sigma.
id Dth(A?)*sigma = 0;

id [Scalar2]?noncommFNoSig*sigma = sigma*[Scalar2];
id [T]?noncommTracs(?A)*sigma = sigma*[T](?A);
id [T]?noncommTracs(A?,B?)*sigma = sigma*[T](A,B);
id [hashTr](A?,B?)*sigma = sigma*[hashTr](A,B);
* id W?(?A,[#1],[#2],?B)*[hashTr]([#1],[#2])*sigma = sigma*W(?A,[#1],[#2],?B)*[hashTr]([#1],[#2]);
* sum [#1],[#2];

endrepeat;

#endprocedure

*Checked
#procedure hashTrAction()
repeat;
id [hashTr](B?,C?)*[Scalar]?scalars = [Scalar]*[hashTr](B,C);
id [hashTr](B?,C?)*[T-Op]?noncommsTr(A?) = d_(B,A)*[T-Op](C) + [T-Op](A)*[hashTr](B,C);
id [hashTr](Ap?,Bp?)*[T-Op]?noncommsTr(A?,B?) = d_(Ap,A)*[T-Op](Bp,B) + d_(Ap,B)*[T-Op](A,Bp) + [T-Op](A,B)*[hashTr](Ap,Bp);
id [hashTr](Ap?,Bp?)*[T-Op]?noncommsTr(A?,B?,C?) = d_(Ap,A)*[T-Op](Bp,B,C) + d_(Ap,B)*[T-Op](A,Bp,C) + d_(Ap,C)*[T-Op](A,B,Bp) + [T-Op](A,B,C)*[hashTr](Ap,Bp);
id [hashTr](Ap?,Bp?)*[T-Op]?noncommsTr(A?,B?,C?,E?) = d_(Ap,A)*[T-Op](Bp,B,C,E) + d_(Ap,B)*[T-Op](A,Bp,C,E) + d_(Ap,C)*[T-Op](A,B,Bp,E) + d_(Ap,E)*[T-Op](A,B,C,Bp) + [T-Op](A,B,C,E)*[hashTr](Ap,Bp);
id [hashTr](Ap?,Bp?)*[T-Op]?noncommsTr(A?,B?,C?,E?,F?) = d_(Ap,A)*[T-Op](Bp,B,C,E,F) + d_(Ap,B)*[T-Op](A,Bp,C,E,F) + d_(Ap,C)*[T-Op](A,B,Bp,E,F) + d_(Ap,E)*[T-Op](A,B,C,Bp,F) + d_(Ap,F)*[T-Op](A,B,C,E,Bp) + [T-Op](A,B,C,E,F)*[hashTr](Ap,Bp);
#call makeCommute()
endrepeat;
#endprocedure

*Checked
#procedure hashTrBAction()
*** Only call when acting on hypersurface tractors.
repeat;
id [hashTrB](B?,C?)*[Scalar]?scalars = [Scalar]*[hashTrB](B,C);
id [hashTrB](B?,C?)*[T-Op]?noncommsTr(A?) = (d_(B,A) - I(B)*I(A))*[T-Op](C) + [T-Op](A)*[hashTrB](B,C);
id [hashTrB](Ap?,Bp?)*[T-Op]?noncommsTr(A?,B?) = (d_(Ap,A) - I(Ap)*I(A))*[T-Op](Bp,B) + (d_(Ap,B) - I(Ap)*I(B))*[T-Op](A,Bp) + [T-Op](A,B)*[hashTrB](Ap,Bp);
id [hashTrB](Ap?,Bp?)*[T-Op]?noncommsTr(A?,B?,C?) = (d_(Ap,A) - I(Ap)*I(A))*[T-Op](Bp,B,C) + (d_(Ap,B) - I(Ap)*I(B))*[T-Op](A,Bp,C) + (d_(Ap,C) - I(Ap)*I(C))*[T-Op](A,B,Bp) + [T-Op](A,B,C)*[hashTrB](Ap,Bp);
endrepeat;
#call makeCommute()
#endprocedure

*Checked
#procedure commuteDtoI()
id once Dth(A?)*I(B?) = I(B)*Dth(A) + P(A,B) + Kd*X(A)*X(B)*[1/d](-2)*[1/h](-3) - K*I(A)*X(B)*[1/d](-2) + K*X(A)*I(B)*[1/d](-2)*[1/h](-3) - 2*X(A)*P(B,C)*Dth(C)*[1/h](-3);
sum C;
#endprocedure

*Checked
#procedure commuteDtoX()
id Dth(A?)*X(B?) = X(B)*Dth(A) + d_(A,B) - I(A)*I(B) - 2*X(A)*Dth(B)*[1/h](-1) + [1/d](-2)*K*X(A)*X(B)*[1/h](-1);
#endprocedure

*Checked
#procedure commuteDboX()
id Dbh(A?)*X(B?) = X(B)*Dbh(A) + [I](A,B) - 2*X(A)*Dbh(B)*[1/h](-1);
#endprocedure

*Checked
#procedure commuteXoDt()
id X(B?)*Dth(A?) = Dth(A)*X(B) - (+ d_(A,B) - I(A)*I(B) - 2*X(A)*Dth(B)*[1/h](-1) + [1/d](-2)*K*X(A)*X(B)*[1/h](-1));
#endprocedure


*Checked
#procedure commuteIoDt()
id once I(B?)*Dth(A?) = Dth(A)*I(B) - (+ P(A,B) + Kd*X(A)*X(B)*[1/d](-2)*[1/h](-3) - K*I(A)*X(B)*[1/d](-2) + K*X(A)*I(B)*[1/d](-2)*[1/h](-3) - 2*X(A)*P(B,C)*Dth(C)*[1/h](-3));
sum C;
#endprocedure

*Checked
#procedure commuteXoDb()
id X(B?)*Dbh(A?) = Dbh(A)*X(B) - [I](A,B) + 2*X(A)*Dbh(B)*[1/h](-1);
#endprocedure

*Checked
#procedure commuteDboLn()
id once Dbh(A?)*Ln(B?,C?) = DbLn(B,C,A) + Ln(B,C)*Dbh(A) - 2*X(A)*DbLn(B,C,E)*Dbh(E)*[1/h](-5);
sum E;
#endprocedure




==> anc/Headers/function-declarations.h <==
*** Checked. ***
* Housekeeping functions.
*** "start" and "end" are operator beginnings and endings, "op", "op1", "op2", and "circ" are effectively brackets. ***
function start, middle, end, op, op1, op2, circ;

*** "drat" and "arat" are polynomial rational functions (PolyRatFun, declared in each file) of arg1 and arg2. "drat" is a rational function of "d" and "arat" is a rational function of some other variable. "invdrat" is a stand-in for the inverse of the "drat" function. Used sparingly. ***
cfunction drat, arat, invdrat;

* Scalars used in Riemannian calculations.
function H, Jb, r, dnr, dn2r, dn3r, J, dnJ, dn2J, RhoNN, BachNN;
cfunction Hc, jb, rC, dnrC, dn2rC, dn3rC, j, dnj, dn2j, rhoNN, bachNN; 


* Scalars/densities.
function sigma, K, Kd, Kdd, Kddd, DbDbPdT;
cfunction s, k, kd, kdd, kddd, dbdbpdt, [1/d], [1/db],[(d-5)/2];

* Functions to act on.
function f, [tau^(5/2-d/2)];
cfunction fC, [tau^(5/2-d/2)C];

* Operators.
function [Scalar], [Scalar2], h, [1/h], [I.D], [I.Dh], [Dth.IDh2.Dth];
function dn, Lap, LapT, LapB;
cfunction [scalar], [scalar2], hc, [1/hc];

* Named placeholders. (See Section 7.2 of corresponding paper.)
function R1, R2, R3, R4, R;

Set scalars: [Scalar], sigma, K, Kd, Kdd, Kddd, DbDbPdT, [I.Dh], [I.D],f,Jb;

Set noncommFs: [Scalar], sigma, K, Kd, Kdd, Kddd, DbDbPdT, Jb, H,  r,  dnr,  dn2r, dn3r,  J,  dnJ, dn2J, RhoNN, BachNN;
Set commFs:    [scalar], s,     k, kd, kdd, kddd, dbdbpdt, jb, Hc, rC, dnrC, dn2rC, dn3rC, j, dnj, dn2j, rhoNN, bachNN;

Set noncommFNoSig: [Scalar2], K, Kd, Kdd, Kddd, DbDbPdT, Jb, H, r, dnr, dn2r, dn3r, J, dnJ, dn2J, RhoNN,bachNN;

==> anc/Headers/injectorIdentities.h <==
*** Checked

* Checked
#procedure commuteInjsRight()
repeat;
id Zb?injs(?A)*K?noncommFs = K*Zb(?A);
id Zb?injs(?A)*dbIIO?noncommTens(?B) = dbIIO(?B)*Zb(?A);
id Zb?injs(?A)*IIO?noncommTens(a?,b?) = IIO(a,b)*Zb(?A);


id I(A?)*K?noncommFs = K*I(A);
id I(A?)*dbIIO?noncommTens(?B) = dbIIO(?B)*I(A);
id I(A?)*dbIIO?noncommTens(a?,b?) = dbIIO(a,b)*I(A);
endrepeat;
#endprocedure

* Checked
#procedure dXYZ()
repeat;
id del(a?)*X(A?) = X(A)*del(a) + Z(A,a);
*** Note to self: left out Y(A)*del(b) term before.
id once del(b?)*Y(A?) = Y(A)*del(b) + Z(A,a)*Rho(b,a);
sum a;
id once del(b?)*Z(A?,a?) = Z(A,a)*del(b) - X(A)*Rho(a,b) - [g_](a,b)*Y(A);
endrepeat;
#endprocedure

*** This procedure should only be called when delts are along Sigma.
* Checked
#procedure dtXYZb()
repeat;
id delt(b?)*X(A?) = Zb(A,b) + X(A)*delt(b);
id once delt(b?)*Zb(A?,a?) = Zb(A,a)*delt(b) 
+ (-Yb(A)*[Gb_](a,b) - Zb(A,c)*IIO(b,c)*n(a) - I(A)*IIO(a,b) - X(A)*RhoB(a,b) - X(A)*FO(a,b) - X(A)*[Gb_](a,b)*K*(1/2)*[1/d](-1)*[1/d](-2) - Zb(A,b)*n(a)*H);
sum c;
id once delt(b?)*Yb(A?) = Yb(A)*delt(b) 
+ (Zb(A,c)*RhoB(b,c) + Zb(A,c)*FO(b,c) + [1/d](-2)*I(A)*dbivIIO(b) + (1/2)*[1/d](-1)*[1/d](-2)*Zb(A,b)*K);
sum c;
id once delt(a?)*I(B?) = I(B)*delt(a) + (Zb(B,b)*IIO(a,b) - [1/d](-2)*X(B)*dbivIIO(a));
sum b;
endrepeat;
#endprocedure

* Checked
#procedure dtXYZbR()
repeat;
id X(A?)*delt(b?) = -Zb(A,b) + delt(b)*X(A);
id once Zb(A?,a?)*delt(b?) = delt(b)*Zb(A,a) 
- (-Yb(A)*[Gb_](a,b) - Zb(A,c)*IIO(b,c)*n(a) - I(A)*IIO(a,b) - X(A)*RhoB(a,b) - X(A)*FO(a,b) - X(A)*[Gb_](a,b)*K*(1/2)*[1/d](-1)*[1/d](-2) - Zb(A,b)*n(a)*H);
sum c;
id once Yb(A?)*delt(b?) = delt(b)*Yb(A) 
- (Zb(A,c)*RhoB(b,c) + Zb(A,c)*FO(b,c) + [1/d](-2)*I(A)*dbivIIO(b) + (1/2)*[1/d](-1)*[1/d](-2)*Zb(A,b)*K);
sum c;
id once I(B?)*delt(a?) = delt(a)*I(B) - (Zb(B,b)*IIO(a,b) - [1/d](-2)*X(B)*dbivIIO(a));
sum b;
endrepeat;
#endprocedure

* Checked
*** This should only be called when delb's make sense, i.e. along the hypersurface.
#procedure dbXYZ()
repeat;
id once delb(a?)*X(A?) = X(A)*delb(a) + Zb(A,a);
id once delb(b?)*Yb(A?) = Yb(A)*delb(b) + Zb(A,a)*RhoB(b,a);
sum a;
id once delb(b?)*Zb(A?,a?) = Zb(A,a)*delb(b) - X(A)*RhoB(a,b) - [gb_](a,b)*Yb(A);
endrepeat;
#endprocedure

* Checked
*** This should only be called when delb's make sense, i.e. along the hypersurface.
#procedure dbXYZR()
repeat;
id once X(A?)*delb(b?) = delb(b)*X(A) - Zb(A,b);
id once Yb(A?)*delb(b?) = delb(b)*Yb(A) - RhoB(e,b)*Zb(A,e);
sum e;
id once Zb(A?,a?)*delb(b?) = delb(b)*Zb(A,a) - (-RhoB(a,b)*X(A) - [Gb_](a,b)*Yb(A));
endrepeat;
#endprocedure

* Checked
#procedure injIdentities()
*** Project out the N component and then apply the isomorphism to the perpendicular part.
id z(A?,a?) = zb(A,a) + (i(A) + xc(A)*Hc)*nC(a);
id y(A?) = yb(A) - (i(A) + xc(A)*Hc)*Hc + (1/2)*xc(A)*Hc^2;

id xc(A?)*xc(A?) = 0;
id xc(A?)*zb(A?,a?) = 0;
id xc(A?)*yb(A?) = 1;
id xc(A?)*i(A?) = 0;

id zb(A?,a?)*zb(A?,b?) = [gb_](a,b);
id zb(A?,a?)*yb(A?) = 0;
id zb(A?,a?)*i(A?) = 0;

id yb(A?)*yb(A?) = 0;
id yb(A?)*i(A?) = 0;


#endprocedure

* Checked
#procedure tractorRiem()

repeat;

id once ln(A?,B?) = zb(A,a)*zb(B,b)*IIo(a,b)
- [1/d](-2)*zb(A,a)*xc(B)*dbivIIo(a) - [1/d](-2)*zb(B,a)*xc(A)*dbivIIo(a) 
+ xc(A)*xc(B)*(dbIIo(a,b,b,a) + (d-2)*rhoB(a,b)*IIo(a,b))*[1/d](-2)*[1/d](-3);
sum a,b;
id once fn(A?,B?) = zb(A,a)*zb(B,b)*Fo(a,b) 
- [1/d](-3)*zb(A,a)*xc(B)*dbivFo(a) - [1/d](-3)*zb(B,a)*xc(A)*dbivFo(a) 
+ xc(A)*xc(B)*(dbFo(a,b,b,a) + (d-3)*rhoB(a,b)*Fo(a,b))*[1/d](-3)*[1/d](-4);
sum a,b;
id once jn(A?,B?) = zb(A,a)*zb(B,b)*IVo(a,b) 
- [1/d](-4)*zb(A,a)*xc(B)*dbIVo(a) - [1/d](-4)*zb(B,a)*xc(A)*dbIVo(a) 
+ xc(A)*xc(B)*(dbIVo(a,b,b,a) + (d-4)*rhoB(a,b)*IVo(a,b))*[1/d](-4)*[1/d](-5);
sum a,b;



id once zb(A?,a?)*zb(B?,b?)*yb(C?)*dbln(B?,C?,A?) = -[1/d](-2)*dbIIo(a,c,c,b) 
+ [gb_](a,b)*(dbIIo(e,c,c,e) + (d-2)*rhoB(e,c)*IIo(e,c))*[1/d](-2)*[1/d](-3) - rhoB(a,c)*IIo(c,b);
sum c,e;

id once zb(A?,a?)*zb(B?,b?)*yb(C?)*dbln(C?,B?,A?) =
-[1/d](-2)*dbIIo(a,c,c,b) + [gb_](a,b)*(dbIIo(e,c,c,e) + (d-2)*rhoB(e,c)*IIo(e,c))*[1/d](-2)*[1/d](-3) - rhoB(a,c)*IIo(c,b);
sum c,e;

id once zb(A?,a?)*zb(B?,b?)*zb(C?,c?)*dbln(B?,C?,A?) = dbIIo(a,b,c) - [1/d](-2)*([gb_](a,b)*dbIIo(e,e,c) + [gb_](a,c)*dbIIo(e,e,b));
sum e;

id once zb(A?,a?)*zb(B?,b?)*zb(C?,c?)*dbfn(B?,C?,A?) = dbFo(a,b,c) - [1/d](-3)*([gb_](a,b)*dbFo(e,e,c) + [gb_](a,c)*dbFo(e,e,b));
sum e;

*** Storage
* id zb(A?,a?)*zb(B?,b?)*yb(C?)*dbfn(B?,C?,A?) = -[1/d](-3)*dbFo(a,A,A,b) + [gb_](a,b)*(dbFo(A,C,C,A) + (d-3)*rhoB(A,C)*Fo(A,C))*[1/d](-3)*[1/d](-4) - rhoB(a,A)*Fo(A,b);
* id zb(A?,a?)*zb(B?,b?)*yb(C?)*dbfn(C?,B?,A?) = -[1/d](-3)*dbIIo(a,A,A,b) + [gb_](a,b)*(dbFo(A,C,C,A) + (d-3)*rhoB(A,C)*Fo(A,C))*[1/d](-3)*[1/d](-4) - rhoB(a,A)*Fo(A,b);


id once dbk(A?) = -2*k*yb(A) + delbk(a)*zb(A,a) - [1/d](-7)*(delbk(a,a) - 2*jb*k)*xc(A);
sum a;

id once zb(A?,a?)*zb(B?,b?)*zb(C?,c?)*zb(E?,e?)*wbc(A?,B?,C?,E?) = weylb(a,b,c,e);

id once wc(A?,B?,C?,E?) =  
  z(A,a)*z(B,b)*z(C,c)*z(E,e)*weyl(a,b,c,e)   
+ xc(A)*z(E,c)*z(C,b)*z(B,a)*cotton(c,b,a) 
- xc(B)*z(E,c)*z(C,b)*z(A,a)*cotton(c,b,a) 
- xc(C)*z(A,c)*z(B,b)*z(E,a)*cotton(c,b,a) 
+ xc(E)*z(A,c)*z(B,b)*z(C,a)*cotton(c,b,a) 
+ [1/d](-4)*(
  z(A,a)*xc(B)*z(C,b)*xc(E)*bach(a,b) 
- z(A,a)*xc(B)*z(E,b)*xc(C)*bach(a,b) 
- z(B,a)*xc(A)*z(C,b)*xc(E)*bach(a,b) 
+ z(B,a)*xc(A)*z(E,b)*xc(C)*bach(a,b)
);
sum a,b,c,e;

id zb(A?,a?)*[gb_](a?,b?) = zb(A,b);

endrepeat;

#endprocedure

* Checked
#procedure tractorRiemNC()

repeat;

id once Ln(A?,B?) = Zb(A,a)*Zb(B,b)*IIO(a,b)
- [1/d](-2)*Zb(A,a)*X(B)*dbIIO(b,b,a) - [1/d](-2)*Zb(B,a)*X(A)*dbIIO(b,b,a) 
+ X(A)*X(B)*(dbIIO(a,b,b,a) + (d-2)*RhoB(a,b)*IIO(a,b))*[1/d](-2)*[1/d](-3);
sum a,b;

id once Fn(A?,B?) = Zb(A,a)*Zb(B,b)*FO(a,b) 
- [1/d](-3)*Zb(A,a)*X(B)*dbFO(b,b,a) - [1/d](-3)*Zb(B,a)*X(A)*dbFO(b,b,a) 
+ X(A)*X(B)*(dbFO(a,b,b,a) + (d-3)*RhoB(a,b)*FO(a,b))*[1/d](-3)*[1/d](-4);
sum a,b;

id once Jn(A?,B?) = Zb(A,a)*Zb(B,b)*IVO(a,b) 
- [1/d](-4)*Zb(A,a)*X(B)*dbIVO(b,b,a) - [1/d](-4)*Zb(B,a)*X(A)*dbIVO(b,b,a) 
+ X(A)*X(B)*(dbIVO(a,b,b,a) + (d-4)*RhoB(a,b)*IVO(a,b))*[1/d](-4)*[1/d](-5);
sum a,b;

id once W(A?,B?,C?,E?) =  
  Z(A,a)*Z(B,b)*Z(C,c)*Z(E,e)*Weyl(a,b,c,e)   
+ X(A)*Z(E,c)*Z(C,b)*Z(B,a)*Cotton(c,b,a) 
- X(B)*Z(E,c)*Z(C,b)*Z(A,a)*Cotton(c,b,a) 
- X(C)*Z(A,c)*Z(B,b)*Z(E,a)*Cotton(c,b,a) 
+ X(E)*Z(A,c)*Z(B,b)*Z(C,a)*Cotton(c,b,a) 
+ [1/d](-4)*(
  Z(A,a)*X(B)*Z(C,b)*X(E)*Bach(a,b) 
- Z(A,a)*X(B)*Z(E,b)*X(C)*Bach(a,b) 
- Z(B,a)*X(A)*Z(C,b)*X(E)*Bach(a,b) 
+ Z(B,a)*X(A)*Z(E,b)*X(C)*Bach(a,b)
);
sum a,b,c,e;

endrepeat;

#endprocedure

#procedure DbhtoInjectors()
id once Dbh(A?) = Yb(A)*(1/2)*(h(0)-d) + Zb(A,a)*delb(a) - X(A)*(delb(a)*delb(a) + Jb*(1/2)*(h(0)-d))*[1/h](-3);
sum a;
#endprocedure 

==> anc/Headers/miscRiemIdentities.h <==
* Checked
#procedure riemBtoweylB()
id riemannB(a?,b?,c?,e?) = weylb(a,b,c,e) + [gb_](a,c)*rhoB(b,e) - [gb_](b,c)*rhoB(a,e) - [gb_](a,e)*rhoB(b,c) + [gb_](b,e)*rhoB(a,c);
#endprocedure

#procedure weylBtoriemB()
id weylb(a?,b?,c?,e?) = riemannB(a,b,c,e) - (+ [gb_](a,c)*rhoB(b,e) - [gb_](b,c)*rhoB(a,e) - [gb_](a,e)*rhoB(b,c) + [gb_](b,e)*rhoB(a,c));
#endprocedure

* Checked
#procedure riemtoweyl()
id riemann(a?,b?,c?,e?) = weyl(a,b,c,e) + [g_](a,c)*rho(b,e) - [g_](b,c)*rho(a,e) - [g_](a,e)*rho(b,c) + [g_](b,e)*rho(a,c);
#endprocedure

* Checked
#procedure RiemBtoWeylB()
id RiemannB(a?,b?,c?,e?) = Weylb(a,b,c,e) + [gb_](a,c)*RhoB(b,e) - [gb_](b,c)*RhoB(a,e) - [gb_](a,e)*RhoB(b,c) + [gb_](b,e)*RhoB(a,c);
#endprocedure

* Checked
#procedure WeylBtoRiemB()
id Weylb(a?,b?,c?,e?) = RiemannB(a,b,c,e) - (+ [gb_](a,c)*RhoB(b,e) - [gb_](b,c)*RhoB(a,e) - [gb_](a,e)*RhoB(b,c) + [gb_](b,e)*RhoB(a,c));
#endprocedure

* Checked
#procedure RiemtoWeyl()
id Riemann(a?,b?,c?,e?) = Weyl(a,b,c,e) + [g_](a,c)*Rho(b,e) - [g_](b,c)*Rho(a,e) - [g_](a,e)*Rho(b,c) + [g_](b,e)*Rho(a,c);
#endprocedure

* Checked
#procedure WeyltoRiem()
id Weyl(a?,b?,c?,e?) = Riemann(a,b,c,e) - (+ [g_](a,c)*Rho(b,e) - [g_](b,c)*Rho(a,e) - [g_](a,e)*Rho(b,c) + [g_](b,e)*Rho(a,c));
#endprocedure

* Checked
#procedure IVoToCotton()
id once IVo(a?,b?) = -(d-4)*(d-5)*cottonNTS(a,b) - (d-4)*(d-5)*Hc*weylnn(a,b) - (d-4)*dbivweylnt(a,b) + (weylnn(c,a)*IIo(c,b) + weylnn(c,b)*IIo(c,a) - 2*weylnn(c,e)*IIo(c,e)*[1/d](-1)*[gb_](a,b)) + (1/2)*(d^2 - 7*d + 18)*(Fo(a,c)*IIo(c,b) + Fo(b,c)*IIo(c,a) - 2*[1/d](-1)*[gb_](a,b)*Fo(c,e)*IIo(c,e)) + (d-6)*weylb(c,a,b,e)*IIo(c,e) + (d^3 - 10*d^2 + 25*d - 10)*[1/d](-1)*[1/d](-2)*k*IIo(a,b);
sum c,e;
#endprocedure

* Checked
#procedure RhotoRhoB()
*** Only call this when all terms are under delts.
id Rho(a?,b?) = RhoT(a,b) + n(a)*RhoNT(b) + n(b)*RhoNT(a) + n(a)*n(b)*RhoNN;
id RhoT(a?,b?) = RhoB(a,b) - H*IIO(a,b) - (1/2)*[Gb_](a,b)*H^2 + FNC(a,b);
repeat;
id once RhoNT(a?) = [1/d](-2)*dbIIO(e,e,a) - dbH(a);
sum e;
endrepeat;
id RhoNN = J - Jb + (1/2)*(d-1)*H^2 - (1/2)*[1/d](-2)*K;
id FNC(a?,b?) = FO(a,b) + (1/2)*[1/d](-1)*[1/d](-2)*K*([g_](a,b) - n(a)*n(b));
#endprocedure

* Checked 
#procedure WeyltoWeylb()
*** Only call this when all terms are under delts.

id Weyl(a?,b?,c?,e?) = Weylt(a,b,c,e) - (- n(a)*Weyln(e,c,b) + n(b)*Weyln(e,c,a) + n(c)*Weyln(a,b,e) - n(e)*Weyln(a,b,c) - n(a)*n(c)*Weylnn(b,e) + n(a)*n(e)*Weylnn(b,c) + n(b)*n(c)*Weylnn(a,e) - n(b)*n(e)*Weylnn(a,c));
id Weyln(a?,b?,c?) = Weylnt(a,b,c) + n(a)*Weylnn(b,c) - n(b)*Weylnn(a,c);

id Weylt(a?,b?,c?,e?) = Weylb(a,b,c,e)
- (IIO(a,c)*IIO(b,e) - IIO(a,e)*IIO(b,c))
- ([Gb_](a,c)*FO(e,b) - [Gb_](a,e)*FO(c,b))
+ ([Gb_](b,c)*FO(e,a) - [Gb_](b,e)*FO(c,a))
- [1/d](-1)*[1/d](-2)*([Gb_](a,c)*[Gb_](e,b) - [Gb_](a,e)*[Gb_](c,b))*K;

id once Weylnn(a?,b?) = IIO(a,c)*IIO(c,b) - [1/d](-1)*[Gb_](a,b)*K - (d-3)*FO(a,b);
sum c;

#endprocedure

* Checked
#procedure CottontoCottonB()
*** Only call this when all terms are under delts.

*** CottonN = C(nab), CottonNL = C(abn), CottonNN = C(ann)
id Cotton(a?,b?,c?) = CottonT(a,b,c) + n(a)*CottonN(b,c) - n(b)*CottonN(a,c) + n(c)*CottonNL(a,b) + n(a)*n(c)*CottonNN(b) - n(b)*n(c)*CottonNN(a);
id CottonN(a?,b?) = CottonNT(a,b) + (-n(b)*CottonNN(a));
id CottonNL(a?,b?) = CottonNLT(a,b) + n(a)*(-CottonNN(b)) + n(b)*CottonNN(a);
id once CottonNN(a?) = -[1/d](-2)*IIO(a,b)*dbIIO(e,e,b) + dbFO(b,b,a) - (1/2)*[1/d](-1)*delbK(a);
sum e,b;
id once CottonNLT(a?,b?) = -IIO(a,c)*(FO(c,b) + RhoB(c,b)) + IIO(b,c)*(FO(c,a) + RhoB(c,a)) + [1/d](-2)*dbIIO(a,c,c,b) - [1/d](-2)*dbIIO(b,c,c,a);
sum c;

id once CottonT(a?,b?,c?) = CottonB(a,b,c) + H*(dbIIO(b,a,c) - dbIIO(a,b,c)) - [1/d](-2)*H*(dbIIO(e,e,a)*[Gb_](b,c) - dbIIO(e,e,b)*[Gb_](a,c)) + [1/d](-2)*(IIO(a,c)*dbIIO(e,e,b) - IIO(b,c)*dbIIO(e,e,a)) - dbFO(b,a,c) + dbFO(a,b,c) - (1/2)*[1/d](-1)*[1/d](-2)*[Gb_](c,a)*delbK(b) + (1/2)*[1/d](-1)*[1/d](-2)*[Gb_](c,b)*delbK(a);
sum e;
#endprocedure

==> anc/Headers/miscTractorIdentities.h <==
* Checked
#procedure gammaIdentities()

id Gamma(A?,B?,C?)*X(A?) = 0;
id X(A?)*Gamma(A?,B?,C?)= 0;
id Gamma(A?,A?,B?) =  d*K*X(B)*(1/2)*[1/db](0)*[1/db](-1);
id Gamma(A?,B?,A?) = -d*K*X(B)*(1/2)*[1/db](0)*[1/db](-1);
id Gamma(A?,B?,C?)*X(B?) =  (1/2)*K*[1/db](0)*[1/db](-1)*X(A)*X(C);
id Gamma(A?,C?,B?)*X(B?) = -(1/2)*K*[1/db](0)*[1/db](-1)*X(A)*X(C);
id X(B?)*Gamma(A?,B?,C?) =  (1/2)*K*[1/db](0)*[1/db](-1)*X(A)*X(C);
id X(B?)*Gamma(A?,C?,B?) = -(1/2)*K*[1/db](0)*[1/db](-1)*X(A)*X(C);

id gamma(A?,B?,C?)*xc(A?) = 0;
id xc(A?)*gamma(A?,B?,C?)= 0;
id gamma(A?,A?,B?) =  d*k*xc(B)*(1/2)*[1/db](0)*[1/db](-1);
id gamma(A?,B?,A?) = -d*k*xc(B)*(1/2)*[1/db](0)*[1/db](-1);
id gamma(A?,B?,C?)*xc(B?) =  (1/2)*k*[1/db](0)*[1/db](-1)*xc(A)*xc(C);
id gamma(A?,C?,B?)*xc(B?) = -(1/2)*k*[1/db](0)*[1/db](-1)*xc(A)*xc(C);
id xc(B?)*gamma(A?,B?,C?) =  (1/2)*k*[1/db](0)*[1/db](-1)*xc(A)*xc(C);
id xc(B?)*gamma(A?,C?,B?) = -(1/2)*k*[1/db](0)*[1/db](-1)*xc(A)*xc(C);

#endprocedure

* Checked
#procedure DtDt()
id Dth(A?)*Dth(A?) = K*[1/d](-2)*h(-4)*[1/h](-5)*(1/2)*(h(0)-d);
#endprocedure

* Checked
#procedure DtToDb()
id once Dth(A?) = Dbh(A) + ( + Gamma(A,[#1],[#2])*[hashTr]([#1],[#2]) - X(A)*(2*Gamma(C,[#1],[#2])*[hashTr]([#1],[#2])*Dbh(C) + Gamma(C,[#1],[#2])*[hashTr]([#1],[#2])*Gamma(C,[#3],[#4])*[hashTr]([#3],[#4]) + (1/2)*[1/d](-1)*[1/d](-2)*(DbK([#1])*X([#2]) - X([#1])*DbK([#2]))*[hashTr]([#1],[#2]) - (3*(d-1)+2)*(1/2)*[1/d](-1)*[1/d](-2)*K*(1/2)*(h(0)-d))*[1/h](-3));
sum [#1],[#2],[#3],[#4];
sum C;
#endprocedure

* Checked
#procedure DbToDt()
id once Dbh(A?) = Dth(A) - ( + Gamma(A,[#1],[#2])*[hashTr]([#1],[#2]) - X(A)*(2*Gamma(C,[#1],[#2])*[hashTr]([#1],[#2])*Dbh(C) + Gamma(C,[#1],[#2])*[hashTr]([#1],[#2])*Gamma(C,[#3],[#4])*[hashTr]([#3],[#4]) + (1/2)*[1/d](-1)*[1/d](-2)*(DbK([#1])*X([#2]) - X([#1])*DbK([#2]))*[hashTr]([#1],[#2]) - (3*(d-1)+2)*(1/2)*[1/d](-1)*[1/d](-2)*K*(1/2)*(h(0)-d))*[1/h](-3));
sum [#1],[#2],[#3],[#4];
sum C;
#endprocedure

* Checked
#procedure DDtoW()
id once [Dh,Dh](A?,B?) = W(A,B,[#1],[#2])*[hashTr]([#1],[#2]) + 2*(X(A)*W(B,C,[#1],[#2])*[hashTr]([#1],[#2])*Dhat(C)*[1/h](-4) - X(B)*W(A,C,[#1],[#2])*[hashTr]([#1],[#2])*Dhat(C)*[1/h](-4));
sum [#1],[#2];
sum C;
#endprocedure

* Checked
#procedure DbDbtoWb()
id once [Dbh,Dbh](A?,B?) = Wb(A,B,[#1],[#2])*[hashTrB]([#1],[#2]) + 2*(X(A)*Wb(B,C,[#1],[#2])*[hashTrB]([#1],[#2])*Dbh(C)*[1/h](-5) - X(B)*Wb(A,C,[#1],[#2])*[hashTrB]([#1],[#2])*Dbh(C)*[1/h](-5));
sum [#1],[#2];
sum C;
#endprocedure

* Checked
#procedure XdotintoPd()
id X(A?)*Pd(A?,B?) = -X(B)*K*[1/d](-2);
#endprocedure 

* Checked
#procedure IdotintoPd()
id once I(A?)*Pd(A?,B?) = [1/d](-2)*X(B)*Kd + [1/d](-2)*I(B)*K - 2*[1/d](-2)*[1/d](-4)*sigma*DK(B) + 2*[1/d](-4)*sigma*P(A,C)*DP(A,B,C);
sum C;
#endprocedure

* Checked
#procedure ptoln()
id p(A?,B?) = ln(A,B) - (1/2)*[1/d](-3)^2*xc(A)*xc(B)*kd + [1/d](-2)*(i(A)*xc(B) + i(B)*xc(A))*k - [1/d](-2)*[1/d](-3)*xc(A)*xc(B)*kd;
#endprocedure

* Checked
#procedure lntop()
id ln(A?,B?) = p(A,B) - (- (1/2)*[1/d](-3)^2*xc(A)*xc(B)*kd + [1/d](-2)*(i(A)*xc(B) + i(B)*xc(A))*k - [1/d](-2)*[1/d](-3)*xc(A)*xc(B)*kd);
#endprocedure

* Checked
#procedure PtoLn()
id P(A?,B?) = Ln(A,B) - (1/2)*[1/d](-3)^2*X(A)*X(B)*Kd + [1/d](-2)*(I(A)*X(B) + I(B)*X(A))*K - [1/d](-2)*[1/d](-3)*X(A)*X(B)*Kd;
#endprocedure

* Checked
#procedure pdttofn()
id once pdt(A?,B?) = -(d-3)*fn(A,B) + (d-7)*[1/d](-5)*[1/d](-3)*(xc(A)*dbpdt(B) + xc(B)*dbpdt(A)) - (d-9)*[1/d](-3)*[1/d](-4)*[1/d](-5)*xc(A)*xc(B)*dbdbpdt;
#endprocedure

* Checked
#procedure expandgamma()
id gamma(A?,B?,C?) = i(C)*ln(B,A) - i(B)*ln(C,A) + xc(C)*fn(B,A) - xc(B)*fn(C,A) + (1/2)*[1/d](-1)*[1/d](-2)*k*(xc(C)*(d_(B,A) - i(B)*i(A)) - xc(B)*(d_(C,A) - i(C)*i(A)));
#endprocedure

* Checked
#procedure expandGamma()
id Gamma(A?,B?,C?) = I(C)*Ln(B,A) - I(B)*Ln(C,A) + X(C)*Fn(B,A) - X(B)*Fn(C,A) + (1/2)*[1/d](-1)*[1/d](-2)*K*(X(C)*(d_(B,A) - I(B)*I(A)) - X(B)*(d_(C,A) - I(C)*I(A)));
#endprocedure

==> anc/Headers/offSigmaIdentities.prc <==
#procedure offSigmaIdentities()
* Checked

repeat;

id Weyl(?A,a?,?B,a?,?C) = 0;
id Cotton(?A,a?,?B,a?,?C) = 0;
id Bach(a?,a?) = 0;

id [g_](a?,a?) = d;
id [g_](a?,b?)*[Tensor]?(?A,a?,?B) = [Tensor](?A,b,?B);
id [g_](a?,b?)*[Tensor]?(b?,c?) = [Tensor](a,c);
id [g_](a?,b?)*[tensor]?(?A,a?,?B) = [tensor](?A,b,?B);
id [g_](a?,b?)*[tensor](b?,c?) = [tensor](a,c);

id nC(a?)*nC(a?) = 1 - 2*s*rC;
id nC(a?)*drC(a?) = dnrC;
id nC(a?)*dj(a?) = dnj;
id nC(a?)*[d^n^C](a?,b?) = -(nC(b)*rC + s*drC(b));
id nC(a?)*[d^n^C](b?,a?) = -(nC(b)*rC + s*drC(b));

id rho(a?,a?) = j;
id [d^n^C](a?,a?) = -d*rC - j*s;
id weyl(?A,a?,?B,a?,?C) = 0;
id cotton(?A,a?,?B,a?,?C) = 0;
id bach(a?,a?) = 0;

id drho(?A,a?,a?,b?) = dj(?A,b);
id drho(?A,a?,b?,a?) = dj(?A,b);
id drho(?A,a?,a?) = dj(?A);

#call riemtoweyl()
id once drho(c?,c?,a?,b?) = bach(a,b) + drho(c,b,c,a) - rho(c,e)*weyl(a,e,b,c);
sum e;
id once drho(a?,b?,a?,c?) = drho(b,a,a,c) + riemann(a,b,a,e)*rho(e,c) + riemann(a,b,c,e)*rho(a,e);
sum e;
endrepeat;
#endprocedure

==> anc/Headers/rearrangeTens.prc <==
#procedure rearrangeTens()
*** Checked ***

id dbIIo(a?,b?,c?)*dbIIo(a?,c?,b?) = dbIIo(a,b,c)*dbIIo(a,b,c);
id dbIIo(a?,b?,c?)*dbIIo(b?,c?,a?) = dbIIo(a,b,c)*dbIIo(b,a,c);
id dbIIo(b?,a?,c?)*dbIIo(a?,b?,c?) = dbIIo(b,a,c)*(dbIIo(b,a,c) - [1/d](-2)*([gb_](b,c)*dbivIIo(a) - [gb_](a,c)*dbivIIo(b)) + weylnt(a,b,c));


id dbFo(a?,b?,c?)*dbIIo(b?,c?,a?) = dbFo(a,b,c)*dbIIo(b,a,c);
id dbFo(b?,a?,c?)*dbIIo(a?,b?,c?) = dbFo(b,a,c)*(dbIIo(b,a,c) - [1/d](-2)*([gb_](b,c)*dbivIIo(a) - [gb_](a,c)*dbivIIo(b)) + weylnt(a,b,c));
#call riemIdentities()

id weylnt(e?,a?,c?)*dbIIo(a?,b?,c?) = weylnt(e,a,c)*(dbIIo(b,a,c) - [1/d](-2)*([gb_](b,c)*dbivIIo(a) - [gb_](a,c)*dbivIIo(b)) + weylnt(a,b,c));

*** Two terms left out here previously.... ***
id weylnt(a?,b?,c?)*dbIIo(a?,b?,e?) = weylnt(a,b,c)*(1/2)*(weylnt(a,b,e) - [1/d](-2)*([gb_](b,e)*dbivIIo(a) - [gb_](a,e)*dbivIIo(b)));

id [hyp-tensor]?hypT(a?,b?)*dbIIo(a?,b?,c?) = [hyp-tensor](a,b)*dbIIo(a,c,b);
id [hyp-tensor]?hypT(a?,b?)*dbFo(a?,b?,c?) = [hyp-tensor](a,b)*dbFo(a,c,b);
id [hyp-tensor]?hypT(a?,b?)*dbrhoB(a?,c?,b?) = [hyp-tensor](a,b)*dbrhoB(a,b,c);



id [hyp-tensor]?hypT(a?,c?)*dbIIo(a?,b?,c?) = [hyp-tensor](a,c)*(dbIIo(b,a,c) - [1/d](-2)*([gb_](b,c)*dbivIIo(a) - [gb_](a,c)*dbivIIo(b)) + weylnt(a,b,c));

id [hyp-tensor]?hypT(a?,b?)*weylnt(a?,c?,b?) = -[hyp-tensor](a,b)*weylnt(c,a,b);
*** This is bad form ;)
* id [hyp-tensor]?hypT(a?,b?)*weylnt(a?,b?,c?) = 0;
* id [hyp-tensor]?hypT(a?,b?)*weylnt(b?,a?,c?) = 0;


id dbFo(b?,a?,c?)*weylnt(a?,b?,e?) = -dbFo(b,a,c)*weylnt(b,a,e);
id dbIIo(a?,b?,c?)*dbFo(a?,c?,b?) = dbIIo(a,b,c)*dbFo(a,b,c);
id dbIIo(a?,b?,c?)*dbIIo(c?,b?,e?) = dbIIo(a,b,c)*dbIIo(b,c,e);


*** Here we use the square bracket indices as placeholders for symmetric indices - only once!
id once IIo(a?,b?) = [gb_](a,[ap])*[gb_](b,[bp])*IIo([ap],[bp]);
id IIo([ap],[bp]) = TenC([ap],[bp]);
id once IIo(a?,b?) = [gb_](a,[c])*[gb_](b,[e])*IIo([c],[e]);
id IIo([c],[e]) = TenC([c],[e]);
*** This procedure does not sum over square bracket indices, and contracts [gb_]s into hypersurface tensors.
#call riemIdentities()
id TenC(a?,b?) = IIo(a,b);
id weylnt([ap],b?,[bp]) = -weylnt(b,[ap],[bp]);
* id weylnt([bp],b?,[ap]) = -weylnt(b,[bp],[ap]);
id weylnt([bp],b?,[ap]) = -weylnt(b,[ap],[bp]);
id [hyp-tensor]?hypT(?A,[bp],?B,[ap],?C) = [hyp-tensor](?A,[ap],?B,[bp],?C);
id [hyp-tensor]?hypT(?A,[e],?B,[c],?C) = [hyp-tensor](?A,[c],?B,[e],?C);
id dbHc([bp])*dbivIIo([ap]) = dbHc([ap])*dbivIIo([bp]);
id dbIIo([bp],c?,e?)*dbIIo(e?,c?,[ap]) = dbIIo([ap],c,e)*dbIIo(e,c,[bp]);
id dbIIo([bp],e?,c?)*dbIIo(e?,c?,[ap]) = dbIIo([ap],c,e)*dbIIo(e,c,[bp]);
id dbIIo([bp],c?,e?)*dbIIo(c?,e?,[ap]) = dbIIo([ap],c,e)*dbIIo(e,c,[bp]);
id dbIIo(c?,e?,[bp])*dbIIo(c?,e?,[ap]) = dbIIo(c,e,[ap])*dbIIo(c,e,[bp]);
id weylnt(a?,b?,[bp])*weylnt(c?,e?,[ap]) = weylnt(a,b,[ap])*weylnt(c,e,[bp]);
id dbIIo([bp],a?,b?)*weylnt([ap],a?,b?) = dbIIo([ap],a,b)*weylnt([bp],a,b);
sum [ap],[bp],[c],[e];


id once IIo2(a?,b?) = [gb_](a,[ap])*[gb_](b,[bp])*IIo2([ap],[bp]);
id IIo2([ap],[bp]) = TenC([ap],[bp]);
#call riemIdentities()
id TenC(a?,b?) = IIo2(a,b);
id [hyp-tensor]?hypT(?A,[bp],?B,[ap],?C) = [hyp-tensor](?A,[ap],?B,[bp],?C);
sum [ap],[bp];


id once Fo(a?,b?) = [gb_](a,[ap])*[gb_](b,[bp])*Fo([ap],[bp]);
id Fo([ap],[bp]) = TenC([ap],[bp]);
#call riemIdentities()
id TenC(a?,b?) = Fo(a,b);
id [hyp-tensor]?hypT(?A,[bp],?B,[ap],?C) = [hyp-tensor](?A,[ap],?B,[bp],?C);
sum [ap],[bp];


id once rhoB(a?,b?) = [gb_](a,[ap])*[gb_](b,[bp])*rhoB([ap],[bp]);
id rhoB([ap],[bp]) = TenC([ap],[bp]);
#call riemIdentities()
id TenC(a?,b?) = rhoB(a,b);
id [hyp-tensor]?hypT(?A,[bp],?B,[ap],?C) = [hyp-tensor](?A,[ap],?B,[bp],?C);
sum [ap],[bp];

id IIo(a?,b?)*weylb(a?,c?,e?,b?) = IIo(a,b)*weylb(c,a,b,e);
id IIo(a?,b?)*weylb(a?,c?,b?,e?) = -IIo(a,b)*weylb(c,a,b,e);
id IIo(a?,b?)*weylb(c?,a?,e?,b?) = -IIo(a,b)*weylb(c,a,b,e);

id IIo(a?,b?)*IIo(c?,e?) = TenC(a,b,c,e);
id TenC(a?,b?,c?,e?)*dbIIo(a?,c?,e?,b?) = TenC(a,b,c,e)*dbIIo(c,a,b,e);
id TenC(a?,b?,c?,e?)*dbIIo(c?,e?,a?,b?) = TenC(a,b,c,e)*dbIIo(a,b,c,e);
id TenC(a?,b?,c?,e?)*dbIIo(a?,c?,b?,e?) = TenC(a,b,c,e)*dbIIo(a,c,e,b);
id TenC(a?,b?,c?,e?)*weylb(c?,a?,b?,e?) = TenC(a,b,c,e)*weylb(a,c,e,b);
id TenC(a?,b?,c?,e?)*weylb(c?,b?,a?,e?) = TenC(a,b,c,e)*weylb(a,c,e,b);
id TenC(a?,b?,c?,e?)*weylb(b?,c?,e?,a?) = TenC(a,b,c,e)*weylb(a,c,e,b);
id TenC(a?,b?,c?,e?)*weylb(b?,c?,a?,e?) = -TenC(a,b,c,e)*weylb(a,c,e,b);
.sort;
id TenC(a?,b?,c?,e?) = IIo(a,b)*IIo(c,e);

id IIo(a?,b?)*weylnt(c?,a?,e?) = -IIo(a,b)*weylnt(a,c,e);
id IIo(a?,b?)*dbIIo(c?,a?,e?) = IIo(a,b)*dbIIo(c,e,a);

id dbIIo(a?,b?,c?)*dbIIo(a?,b?,c?) = (1/2)*delbk(a,a) - IIo(b,c)*dbIIo(a,a,b,c);

id IIo(a?,b?)*weylnt(c?,e?,b?) = -IIo(a,b)*(weylnt(b,c,e) + weylnt(e,b,c));
id IIo(a?,b?)*weylnt(c?,b?,e?) = -IIo(a,b)*weylnt(b,c,e);

id IIo(a?,b?)*weylnt(a?,b?,c?) = 0;
id IIo2(a?,b?)*weylnt(a?,b?,c?) = 0;
id Fo(a?,b?)*weylnt(a?,b?,c?) = 0;
id rhoB(a?,b?)*weylnt(a?,b?,c?) = 0;


id dbIIo(a?,b?,c?)*dbIIo(a?,b?,e?) = dbIIo(a,c,b)*dbIIo(a,e,b);
id dbIIo(a?,e?,c?)*dbIIo(a?,b?,c?) = dbIIo(a,e,c)*(dbIIo(b,a,c) - [1/d](-2)*([gb_](b,c)*dbivIIo(a) - [gb_](a,c)*dbivIIo(b)) + weylnt(a,b,c));
id dbIIo(e?,a?,c?)*dbIIo(a?,b?,c?) = dbIIo(e,a,c)*(dbIIo(b,a,c) - [1/d](-2)*([gb_](b,c)*dbivIIo(a) - [gb_](a,c)*dbivIIo(b)) + weylnt(a,b,c));

id dbIIo(a?,b?,c?)*weylnt(e?,a?,b?) = dbIIo(a,c,b)*weylnt(e,a,b);
id dbIIo(a?,b?,c?)*weylnt(e?,c?,b?) = dbIIo(a,b,c)*weylnt(e,b,c);
id weylnt(a?,b?,c?)*weylnt(b?,a?,e?) = -weylnt(a,b,c)*weylnt(a,b,e);

id dbIIo(a?,b?,c?)*dbFo(a?,c?,b?) = dbIIo(a,b,c)*dbFo(a,b,c);
id dbIIo(a?,b?,c?)*dbFo(c?,a?,b?) = dbIIo(a,b,c)*dbFo(b,a,c);
id dbIIo(a?,b?,c?)*dbrhoB(a?,c?,b?) = dbIIo(a,b,c)*dbrhoB(a,b,c);
id dbIIo(a?,b?,c?)*dbrhoB(c?,a?,b?) = dbIIo(a,b,c)*dbrhoB(b,a,c);
id dbIIo(a?,b?,c?)*weylb(b?,a?,ap?,bp?) = -dbIIo(a,b,c)*weylb(a,b,ap,bp);

id dbIIo(a?,b?,c?,e?)*weylb(?A,e?,?B,c?,?C) = dbIIo(a,b,c,e)*weylb(?A,c,?B,e,?C);
id dbIIo(a?,b?,c?,e?)*weylb(ap?,c?,bp?,e?) = -dbIIo(a,b,c,e)*weylb(c,ap,bp,e);
id dbIIo(a?,b?,c?,e?)*weylb(c?,ap?,e?,bp?) = -dbIIo(a,b,c,e)*weylb(c,ap,bp,e);
id dbIIo(a?,b?,c?,e?)*weylb(ap?,c?,e?,bp?) = dbIIo(a,b,c,e)*weylb(c,ap,bp,e);



#endprocedure

==> anc/Headers/riemIdentities.prc <==
#procedure riemIdentities()
* Checked
*** Valid along the hypersurface.
*** Warning: Never sum over square bracket indices in here!
repeat;
#call makeCommuteTens()

id s = 0;
id rC = -Hc;
id IIoe(a?,b?) = IIo(a,b);
id nC(a?)*drC(a?) = dnrC;
id drC(a?) = -dbHc(a) + nC(a)*dnrC;
id dnrC = [1/d](-2)*k + rhoNN;

id nC(A?)*nC(A?) = 1;
id nC(a?)*dbIIo?hypT(?A,a?,?B) = 0;
id nC(a?)*dbIIo?hypT(a?,b?) = 0;
id nC(a?)*dtj(a?) = 0;
id nC(a?)*zb(A?,a?) = 0;
id nC(a?)*start*delt(a?) = 0;

id IIo(a?,a?) = 0;
id Fo(a?,a?) = 0;
id weylnt(?A,a?,?B,a?,?C) = 0;
id cottonNT(a?,a?) = 0;
id cottonNTS(a?,a?) = 0;
id bach(a?,a?) = 0;
id bachT(a?,a?) = -bachNN;
id cotton(?A,a?,?B,a?,?C) = 0;
id cottonB(?A,a?,?B,a?,?C) = 0;
id bachB(a?,a?) = 0;
*** Tricky!
id dbivweylnt(a?,a?) = 0;

id [G_](a?,b?) = [g_](a,b);

id [gb_](a?,a?) = d-1;
id [gb_](a?,b?)*[g_](b?,c?) = [gb_](a,c);
id [gb_](a?,b?)*rho(a?,b?) = j - rhoNN;
id [gb_](a?,b?)*dbIIo?hypT(?A,a?,?B) = dbIIo(?A,b,?B);
id [gb_](a?,b?)*dbIIo?hypT(b?,c?) = dbIIo(a,c);
id [gb_](a?,b?)*start*delb(a?) = start*delb(b);

id [g_](a?,b?)*nC(a?) = nC(b);
id [g_](a?,b?)*n(b?) = n(a);
id [g_](a?,b?) = [gb_](a,b) + nC(a)*nC(b);

id rhoB(a?,a?) = jb;
id rho(a?,a?) = j;
id rhoT(a?,a?) = j - rhoNN;
id IIo(a?,a?) = 0;
id dbIIo(a?,a?,b?) = dbivIIo(b);
id dbIIo(a?,b?,a?) = dbivIIo(b);
id dbFo(a?,a?,b?) = dbivFo(b);
id dbFo(a?,b?,a?) = dbivFo(b);
id dbIIo(?A,b?,b?) = 0;
id dbFo(?A,b?,b?) = 0;
id IIo(a?,b?)*IIo(b?,c?) = IIo2(a,c);
id IIo(a?,b?)*IIo2(b?,c?) = IIo3(a,c);
id IIo2(a?,a?) = k;
id once kd = -2*(d-3)*IIo(a,b)*Fo(a,b);
sum a,b;
id IIo(a?,b?)*IIo3(b?,c?) = IIo2(a,b)*IIo2(b,c);
id [d^n^C](a?,b?) = II(a,b) + Hc*nC(a)*nC(b);
id dj(a?) = dtj(a) + nC(a)*dnj;
id II(a?,b?) = IIo(a,b) + Hc*[gb_](a,b);
id weyl(a?,b?,?A)*nC(a?)*nC(b?) = 0;
id weyl(?A,a?,b?)*nC(a?)*nC(b?) = 0;
id weylb(?A,a?,?B,a?,?C) = 0;
id weylnn(b?,c?) = IIo2(b,c) - (1/2)*[gb_](b,c)*[1/d](-2)*k - (d-3)*FC(b,c);
id FC(a?,b?) = Fo(a,b) + (1/2)*[1/d](-1)*[1/d](-2)*k*[gb_](a,b);

id IIo(a?,b?)*dbIIo(c?,a?,b?) = (1/2)*delbk(c);

id dbrhoB(?A,a?,a?,b?) = dbj(?A,b);
id dbrhoB(?A,a?,b?,a?) = dbj(?A,b);
id dbrhoB(?A,a?,a?) = dbj(?A);

id rho(a?,b?) = rhoT(a,b) + nC(a)*rhoNT(b) + nC(b)*rhoNT(a) + nC(a)*nC(b)*rhoNN;
id rhoT(a?,b?) = rhoB(a,b) - Hc*IIo(a,b) - (1/2)*[gb_](a,b)*Hc^2 + FC(a,b);
id rhoNT(a?) = [1/d](-2)*dbivIIo(a) - dbHc(a);
id rhoNN = j - jb + (1/2)*(d-1)*Hc^2 - (1/2)*[1/d](-2)*k;


id weyl(a?,b?,c?,e?) = weylt(a,b,c,e) - (- nC(a)*weyln(e,c,b) + nC(b)*weyln(e,c,a) + nC(c)*weyln(a,b,e) - nC(e)*weyln(a,b,c) - nC(a)*nC(c)*weylnn(b,e) + nC(a)*nC(e)*weylnn(b,c) + nC(b)*nC(c)*weylnn(a,e) - nC(b)*nC(e)*weylnn(a,c));
id weyln(a?,b?,c?) = weylnt(a,b,c) + nC(a)*weylnn(b,c) - nC(b)*weylnn(a,c);
id weylt(a?,b?,c?,e?) = weylb(a,b,c,e)
- (IIo(a,c)*IIo(b,e) - IIo(a,e)*IIo(b,c))
- ([gb_](a,c)*Fo(e,b) - [gb_](a,e)*Fo(c,b))
+ ([gb_](b,c)*Fo(e,a) - [gb_](b,e)*Fo(c,a))
- [1/d](-1)*[1/d](-2)*([gb_](a,c)*[gb_](e,b) - [gb_](a,e)*[gb_](c,b))*k;

*** CottonN = C(nab), CottonNL = C(abn), CottonNN = C(ann)
id cotton(a?,b?,c?) = cottonT(a,b,c) + nC(a)*cottonN(b,c) - nC(b)*cottonN(a,c) + nC(c)*cottonNL(a,b) + nC(a)*nC(c)*cottonNN(b) - nC(b)*nC(c)*cottonNN(a);
id cottonN(a?,b?) = cottonNT(a,b) - nC(b)*cottonNN(a);
id cottonNT(a?,b?) = cottonNTS(a,b) + (1/2)*cottonNLT(b,a);
id cottonNL(a?,b?) = cottonNLT(a,b) + nC(a)*(-cottonNN(b)) + nC(b)*cottonNN(a);
id once cottonNN(a?) = -[1/d](-2)*IIo(a,b)*dbivIIo(b) + dbivFo(a) - (1/2)*[1/d](-1)*delbk(a);
sum b;
id once cottonNLT(a?,b?) = -IIo(a,c)*(Fo(c,b) + rhoB(c,b)) + IIo(b,c)*(Fo(c,a) + rhoB(c,a)) + [1/d](-2)*dbIIo(a,c,c,b) - [1/d](-2)*dbIIo(b,c,c,a);
sum c;
id cottonT(a?,b?,c?) = cottonB(a,b,c) + Hc*(dbIIo(b,a,c) - dbIIo(a,b,c)) - [1/d](-2)*Hc*(dbivIIo(a)*[gb_](b,c) - dbivIIo(b)*[gb_](a,c)) + [1/d](-2)*(IIo(a,c)*dbivIIo(b) - IIo(b,c)*dbivIIo(a)) - dbFo(b,a,c) + dbFo(a,b,c)  - (1/2)*[1/d](-1)*[1/d](-2)*[gb_](c,a)*delbk(b) + (1/2)*[1/d](-1)*[1/d](-2)*[gb_](c,b)*delbk(a);




id bach(a?,b?) = bachT(a,b) + bachNT(a)*nC(b) + bachNT(b)*nC(a) + nC(a)*nC(b)*bachNN;

* id bachNN = Bnn;
* id [tau^(5/2-d/2)C] = 1;

endrepeat;
#endprocedure

==> anc/Headers/symbol-index-declarations.h <==
*** Checked ***
autodeclare symbol d,db,dim,x,w,ep,alpha,beta,invep,invalpha;
*** dim is a placeholder for the dimension to be used in the calculation. ***
dimension dim;
autodeclare index a,b,c,e,ap,bp,cp;
autodeclare index A,B,C,E,F,G,Ap,Bp,Cp,Ep;
*** Square indices will be "open" indices.
autodeclare index [a],[b],[c],[e],[f],[ap],[bp],[cp],[ep],[fp];
autodeclare index [A],[B],[C],[D],[E];

* Hash indices.
index [#];
*** Dummy hashes.
index [#p],[#1],[#2],[#3],[#4],[#d];

==> anc/Headers/tractor-declarations.h <==
*** Checked ***

*** Tractors

ntensor [T-Op],[T],[Wlike],[Inj];
ctensor [t];

*** DW, DWd, DWdd, mean that only one (bare) Dhat acts on the tractors W, Wd, Wdd ***
ntensor D, I, [I](symmetric), Dhat, DhTemp, Dth, DthTemp, Dthext, Db, Dbh, P(symmetric), DK, DtK, DKd, DtKd, DbKd, DKdd, DtP, DP, Pd(symmetric), Pdd(symmetric), Pddd(symmetric), DPd, DPdd, Pdt(symmetric), PdT(symmetric), DbPdT, [Dh,Dh](antisymmetric), [Dbh,Dbh](antisymmetric), W, Wt, Wb, Ln(symmetric), DtLn, DbLn, Fn(symmetric), DbFn, Jn(symmetric), DbK, Gamma, Wn, Wd, Wdd, Wddd, DW, DWd, DWdd, Wnn(symmetric), [I,I.Dh], [I.Dh,I],[Wn.W], [Wn.Wn](antisymmetric), [#Tr], T, Ten, T1,[hashTr],[hashTrB];

ctensor [i](symmetric), gamma, p(symmetric), pd(symmetric), pdd(symmetric), pddd(symmetric), dpd, dpdd, pdt(symmetric), ln(symmetric), fn(symmetric), jn(symmetric), dp, dtp, dtln, dbln, dbfn, dk, dkd, dtk, dbk, dtkd, dbkd, i, wc, wtc, wbc, dbpdt, dw, dwd, dwdd, wd, wdd, wddd, wn, wnn(symmetric),  dwn, [wn.w], TenC;


*** Tractor-valued functions ***
ntensor DbhF;
ctensor DbhFc;

ntensor X,  Y, Z, Yb, Zb, Zn;
ctensor xc, y, z, yb, zb, zn;


Set noncommsTr: [T-Op], D, X, Y, Z, Yb, Zb, Zn, I, [I], Dhat, DhTemp, Dth, DthTemp, Dthext, Db, Dbh, P, DK, DtK, DKd, DtKd, DbKd, DKdd, DtP, DP, Pd, Pdd, Pddd, DPd, DPdd, Pdt, PdT, DbPdT, [Dh,Dh], [Dbh,Dbh], T, T1, W, Wt, Wb, Ln, DtLn, DbLn, Fn, DbFn, Jn, DbK, Gamma, Wn, Wd, Wdd, Wddd, DW, DWd, DWdd, Wnn, [I,I.Dh], [I.Dh,I], DbhF;

*** Non-commuting things that commute with each other and are not operators. ***
Set noncommTracs: [T], X,  Y, Z, Yb, Zb, Zn, I, [I], P, DK, DtK, DKd, DtKd, DtP, DP, Pd, Pdd, Pddd, DPd, DPdd, PdT, DbPdT, W,  Wn, DW, Wd, Wdd, Wddd, DWd, DWdd, Wt,  Wb,  Gamma, Ln, DtLn, DbLn, Fn, DbFn, Jn, DbK, DbKd, Wnn;

*** These are their commuting analogs. ***
Set commTracs:    [t], xc, y, z, yb, zb, zn, i, [i], p, dk, dtk, dkd, dtkd, dtp, dp, pd, pdd, pddd, dpd, dpdd, pdt, dbpdt, wc, wn, dw, wd, wdd, wddd, dwd, dwdd, wtc, wbc, gamma, ln, dtln, dbln, fn, dbfn, jn, dbk, dbkd, wnn;

Set Wlike: [Wlike], W,Wd,Wdd,DWd,DWdd;

* *** Hashable tractors. ***
* Set hashee:I,X,DK,DtK,DtKd,P,Pd,DP,DtP,DP;

Set injs: [Inj], X, Y, Z, Yb, Zb, Zn;

==> anc/Headers/tractorIdentities.prc <==
#procedure tractorIdentities()
repeat;
*** Checked the whole file. :^) ***

id s = 0;
id xc(A?)*xc(A?) = 0;
id xc(A?)*i(A?) = 0;
id xc(A?)*p(A?,B?) = 0;
id xc(A?)*ln(A?,B?) = 0;
id xc(A?)*pd(A?,B?) = -k*xc(B)*[1/d](-2);
id xc(A?)*pdt(A?,B?) = 0;
id xc(A?)*fn(A?,B?) = 0;
id xc(A?)*jn(A?,B?) = 0;
id xc(A?)*wc(?B,A?,?C) = 0;
id xc(A?)*wbc(?B,A?,?C) = 0;
* id xc(A?)*start*W(?B,A?,?C) = 0;
* id xc(A?)*start*W(?B)*W(?C,A?,?E) = 0;
id xc(A?)*dw(B?,C?,E?,Ap?,A?) = -2*wc(B,C,E,Ap);
id xc(A?)*dw(A?,B?,C?,E?,F?) = -wc(F,B,C,E);
id xc(B?)*dw(A?,B?,C?,E?,F?) = -wc(A,F,C,E);
id xc(C?)*dw(A?,B?,C?,E?,F?) = -wc(A,B,F,E);
id xc(E?)*dw(A?,B?,C?,E?,F?) = -wc(A,B,C,F);
id xc(A?)*wd(?B,A?,?C) = -i(A)*wc(?B,A,?C);
id xc(A?)*dwd(B?,C?,E?,F?,A?) = -3*wd(B,C,E,F);
id xc(A?)*wd(?B,A?,?C) = -i(A)*wc(?B,A,?C);
id xc(A?)*wdd(?B,A?,?C) = -2*i(A)*wd(?B,A,?C);
id xc(A?)*wn(?B,A?,?C) = 0;
id xc(A?)*wnn(A?,B?) = 0;
id xc(A?)*dk(A?) = -2*k;
id xc(A?)*dkd(A?) = -3*kd;
id xc(A?)*dtk(A?) = -2*k;
id xc(A?)*dbk(A?) = -2*k;
id xc(A?)*dtkd(A?) = -3*kd;
id xc(A?)*dbkd(A?) = -3*kd;
id xc(A?)*dbk(A?,B?) = -3*dbk(B);
id xc(A?)*dbk(B?,A?) = -3*dbk(B);
*** Not in a particular dimension.
id xc(A?)*dbpdt(A?) = 0;
id xc(A?)*dtp(B?,C?,A?) = -p(B,C);
id xc(A?)*dp(A?,B?,C?) = -p(B,C);
id xc(A?)*dp(B?,A?,C?) = -p(B,C);
id xc(A?)*dp(B?,C?,A?) = -p(B,C);
id xc(B?)*dpd(A?,B?,A?)=-(d-2)*[1/d](-6)*k;
id once xc(A?)*dpd(A?,B?,C?) = -[1/d](-2)*xc(B)*dk(C) - [1/d](-2)*d_(B,C)*k + 2*[1/d](-2)*[1/d](-4)*xc(C)*dk(B) - pd(B,C) + 2*[1/d](-4)*xc(C)*dpd(A,B,A);
id once xc(A?)*dpd(B?,A?,C?) = -[1/d](-2)*xc(B)*dk(C) - [1/d](-2)*d_(B,C)*k + 2*[1/d](-2)*[1/d](-4)*xc(C)*dk(B) - pd(B,C) + 2*[1/d](-4)*xc(C)*dpd(A,B,A);
id xc(A?)*dp(B?,C?,E?,A?) = -2*dp(B,C,E);
id xc(A?)*dpd(B?,C?,A?) = -2*pd(B,C);
id xc(A?)*dtln(B?,C?,A?) = -ln(B,C);
id xc(A?)*dbln(A?,B?,C?) = -ln(B,C);
id xc(A?)*dbln(B?,A?,C?) = -ln(B,C);
id xc(A?)*dbln(B?,C?,A?) = -ln(B,C);
id xc(A?)*dbfn(B?,C?,A?) = -2*fn(B,C);
id xc(A?)*dbfn(A?,B?,C?) = -fn(B,C);
id xc(B?)*dbfn(A?,B?,C?) = -fn(A,C);
id xc(A?)*start*Dhat(A?) = (1/2)*start*(h(0)-d);
id xc(A?)*start*Dth(A?) = (1/2)*start*(h(0)-d);
id xc(A?)*start*Dbh(A?) = (1/2)*start*(h(0)-d);
#call commuteWeights()

id i(A?)*i(A?) = 1;
id i(A?)*p(A?,B?) = xc(B)*k*[1/d](-2);
id i(A?)*pd(A?,B?) = [1/d](-2)*kd*xc(B) + [1/d](-2)*k*i(B);
id i(A?)*pdt(A?,B?) = 0;
id i(A?)*dp(B?,C?,A?) = pd(B,C);
id once i(A?)*dp(A?,B?,C?) = [1/d](-2)*xc(B)*dk(C) + [1/d](-2)*d_(B,C)*k - 2*[1/d](-2)*[1/d](-4)*xc(C)*dk(B) - p(A,C)*p(A,B) + 2*[1/d](-4)*xc(C)*p(E,A)*dp(A,B,E);
sum E;
id once i(A?)*dp(B?,A?,C?) = [1/d](-2)*xc(B)*dk(C) + [1/d](-2)*d_(B,C)*k - 2*[1/d](-2)*[1/d](-4)*xc(C)*dk(B) - p(A,C)*p(A,B) + 2*[1/d](-4)*xc(C)*p(E,A)*dp(A,B,E);
sum E;
id once i(B?)*dpd(A?,B?,A?)=(d-4)*[1/d](-6)*kd - (d-4)*[1/d](-6)*p(A,B)*pd(A,B)-2*p(A,B)*p(B,C)*p(A,C)*[1/d](-6);
sum C;
id i(A?)*dpd(B?,C?,A?) = pdd(B,C);
id i(A?)*ln(A?,B?) = 0;
id i(A?)*fn(A?,B?) = 0;
id i(A?)*dw(B?,C?,E?,F?,A?) = wd(B,C,E,F);
id i(A?)*dk(A?) = kd;
id i(A?)*dkd(A?) = kdd;
id i(A?)*wc(A?,?B) = wn(?B);
id i(A?)*wc(B?,A?,C?,E?) = -wn(B,C,E);
id i(A?)*wc(B?,C?,A?,E?) = wn(E,B,C);
id i(A?)*wc(E?,C?,B?,A?) = wn(B,C,E);
id i(A?)*wbc(?B,A?,?C) = 0;
id i(A?)*wn(B?,A?,C?) = -wnn(B,C);
id i(A?)*wn(B?,C?,A?) = wnn(B,C);
id i(A?)*wn(A?,B?,C?) = 0;
id i(A?)*wnn(A?,B?) = 0;
id i(A?)*dw(B?,C?,E?,Ap?,A?) = wd(B,C,E,Ap);
id i(A?)*dwd(B?,C?,E?,Ap?,A?) = wdd(B,C,E,Ap);
id i(A?)*i(B?)*W(A?,B?,?C) = 0;
id i(A?)*dtk(A?) = 0;
id i(A?)*dtkd(A?) = 0;
id i(A?)*dtp(B?,C?,A?) = 0;
id i(A?)*dtln(B?,C?,A?) = 0;
id i(C?)*dbln(?A,C?,?B) = 0;
id i(C?)*dbfn(?A,C?,?B) = 0;
id i(A?)*dbk(A?) = 0;
id i(A?)*dbkd(A?) = 0;
id i(A?)*dbpdt(A?) = 0;
id i(A?)*start*Dhat(A?) = start*[I.Dh];
id i(A?)*start*Dth(A?) = 0;
id i(A?)*start*Dbh(A?) = 0;
* id i(A?)*start*DW(?B,A?) = start*Wd(?B);
* id i(A?)*start*DWd(?B,A?) = start*Wdd(?B);

id [i](A?,A?) = dim-1;
id [i](A?,B?) = d_(A,B) - i(A)*i(B);

id i?(A?)*i?(B?)*dw(A?,B?,?C) = 0;
id i?(A?)*i?(B?)*dwd(A?,B?,?C) = 0;
id i?(A?)*i?(B?)*wd(A?,B?,?C) = 0;
id i?(A?)*i?(B?)*wdd(A?,B?,?C) = 0;

id ln(A?,B?)*wc(A?,B?,?C) = 0;


id wnn(A?,B?)*wc(A?,B?,C?,E?) = 0;
id wnn(A?,B?)*dw(A?,B?,C?,E?,F?) = 0;
* id wnn(A?,B?)*W(A?,B?,?C) = 0;


* id dk(A?) = dtk(A) + i(A)*kd - xc(A)*kdd*[1/d](-7);
* id dtk(A?) = dbk(A) + xc(A)*[1/d](-7)*(-2)*k^2*(1/2)*[1/d](-2);


id wc(?A,B?,?C,B?,?E) = 0;
id wbc(?A,B?,?C,B?,?E) = 0;
*** This was risky.... *
* id dw(?B,A?,?C,A?,?E,Ap?) = 0;
id dw(A?,B?,C?,E?,A?) = 0;
id dw(A?,B?,C?,E?,B?) = 0;
id dw(A?,B?,C?,E?,C?) = 0;
id dw(A?,B?,C?,E?,E?) = 0;
id wd(?B,A?,?C,A?,?E) = 0;
id wdd(?B,A?,?C,A?,?E) = 0;
id wn(?A,B?,?C,B?,?E) = 0;
id wnn(A?,A?) = 0;
id p(A?,A?) = 0;
id pd(A?,A?) = 0;
id pdd(A?,A?) = 0;
id ln(A?,A?) = 0;
id fn(A?,A?) = 0;
id dp(A?,B?,A?) = 0;
id dbk(A?,A?) = 0;

id p(A?,B?)*p(A?,B?) = k;
id ln(A?,B?)*ln(A?,B?) = k;

id p(A?,B?)*dtp(B?,C?,A?)*xc(C?) = -k;
id once p(A?,B?)*wnn(A?,B?) = (1/2)*kd + p(A,B)*p(B,C)*p(C,A);
sum C;
id p(A?,B?)*pd(A?,B?) = (1/2)*kd;
id p(A?,B?)*W(A?,B?,?C) = 0;
id p(A?,B?)*p(B?,C?)*W(A?,C?,?E) = 0;


id xc(A?)*xc(B?)*pdd(A?,B?) = 0;
id xc(A?)*i(B?)*pdd(A?,B?) = -2*k*[1/d](-2);
*** Double check this. ***
* id xc(A?)*xc(B?)*pddd(A?,B?) = 0;
*** Could be... ***
* id xc(A?)*xc(B?)*pddd(A?,B?) = 2*(d-14)*[1/d](-2)*[1/d](-6)*k;

id xc(A?)*xc(B?)*DWd?Wlike(A?,B?,?C) = 0;
id i(A?)*i(B?)*DWd?Wlike(A?,B?,?C) = 0;
id W?Wlike(A?,A?,?B) = 0;



id [I](A?,B?) = d_(A,B) - I(A)*I(B);

id Dhat(A?)*Dhat(A?) = 0;
*** Dangerous if DW ever means DDW or DDDW. ***
id DW(A?,B?,C?,E?,A?) = 0;
id DW(A?,B?,C?,E?,B?) = 0;
id DW(A?,B?,C?,E?,C?) = 0;
id DW(A?,B?,C?,E?,E?) = 0;


*** Because X^A W_{ABCD} = 0, one can check that W_{AB #} o X = 0, and hence X can pass through the hash-action of W. ***
*** Further, because X.W = 0, we can use the Leibniz failure to establish that X_A Dh_B W_{ACDE} = -W_{BCDE}.         ***
*** The above identity allows us to establish that X_A [I.Dh] W_{ABCD} = -I_A W_{ABCD}                                ***
id xc(A?)*start*[Dh,Dh](A?,B?) = 0;

* id xc(A?)*start*DW(B?,C?,E?,Ap?,A?) = start*(-2*W(B,C,E,Ap));
* id xc(A?)*start*DW(B?,C?,[#1],[#2],A)*[hashTr]([#1],[#2]) = start*(-2*W(B,C,[#1],[#2])*[hashTr]([#1],[#2]));
* sum [#1],[#2];

* * id xc(A?)*start*DW(?B,A?,?C,E?) = start*(-W(?B,E,?C));
* *** Not sure if DW ever means DDW, DDDW, etc. ***
* id xc(A?)*start*DW(A?,B?,C?,Ap?,E?) = start*(-W(E,B,C,Ap));
* id xc(A?)*start*DW(B?,A?,C?,Ap?,E?) = start*(-W(B,E,C,Ap));
* id xc(A?)*start*DW(B?,C?,A?,Ap?,E?) = start*(-W(B,C,E,Ap));
* id xc(A?)*start*DW(B?,C?,Ap?,A?,E?) = start*(-W(B,C,Ap,E));

* id xc(A?)*start*Wd(?B,A?,?C) = i(A)*start*(-W(?B,A,?C));
* id xc(A?)*start*W(?B,A?,?C) = 0;

* * id xc(A?)*start*W(?B)*DW(?C,A?) = start*(-2*W(?B)*W(?C));
* *** Not sure if DW ever means DDW, DDDW, etc. ***
* id xc(A?)*start*W(?Bp)*DW(B?,C?,E?,Ap?,A?) = start*W(?Bp)*(-2*W(B,C,E,Ap));
* id xc(A?)*start*W(?Bp)*DW(B?,C?,[#1],[#2],A)*[hashTr]([#1],[#2]) = start*W(?Bp)*(-2*W(B,C,[#1],[#2])*[hashTr]([#1],[#2]));
* sum [#1],[#2];

* * id xc(A?)*start*W(?B)*DW(?C,A?,?E,Ap?) = start*(-W(?B)*W(?C,Ap,?E));
* *** Not sure if DW ever means DDW, DDDW, etc. ***
* id xc(A?)*start*W(?Bp)*DW(A?,B?,C?,Ap?,E?) = start*W(?Bp)*(-W(E,B,C,Ap));
* id xc(A?)*start*W(?Bp)*DW(B?,A?,C?,Ap?,E?) = start*W(?Bp)*(-W(B,E,C,Ap));
* id xc(A?)*start*W(?Bp)*DW(B?,C?,A?,Ap?,E?) = start*W(?Bp)*(-W(B,C,E,Ap));
* id xc(A?)*start*W(?Bp)*DW(B?,C?,Ap?,A?,E?) = start*W(?Bp)*(-W(B,C,Ap,E));

* id xc(A?)*start*W(?B)*Dhat(A?) = start*W(?B)*(1/2)*(h(0)-d);
* id xc(A?)*start*W(?B)*W(?C)*Dhat(A?) = start*W(?B)*W(?C)*(1/2)*(h(0)-d);

#call commuteWeights()
endrepeat;
#endprocedure

==> anc/Headers/weights.h <==
*** Checked ***
Set [w1f]: sigma;
Set [w1t]: X;

Set [w0t]: I, [I], [hashTr], [hashTrB];

Set [w-1f]: [I.D], [I.Dh];
Set [w-1t]: Dhat, Dth, Dthext, Dbh, P, Ln, Gamma;

Set [w-2f]: K;
Set [w-2t]: [Dh,Dh], [Dbh,Dbh], Pd, Pdt, PdT, W, Fn, Wn, Wnn;

Set [w-3f]: Kd;
Set [w-3t]: Pdd, DbPdT, Wd;

Set [w-4f]: Kdd, DbDbPdT;
Set [w-4t]: Pddd, Wdd;

#procedure commuteWeights()
repeat;

id h(x?)*DP(?A) = DP(?A)*h(x-2*nargs_(?A)+2);
id [1/h](x?)*DP(?A) = DP(?A)*[1/h](x-2*nargs_(?A)+2);

id h(x?)*DbLn(?A) = DbLn(?A)*h(x-2*nargs_(?A)+2);
id [1/h](x?)*DbLn(?A) = DbLn(?A)*[1/h](x-2*nargs_(?A)+2);

id h(x?)*DPd(?A) = DPd(?A)*h(x-2*nargs_(?A));
id [1/h](x?)*DPd(?A) = DPd(?A)*[1/h](x-2*nargs_(?A));

id h(x?)*DbFn(?A) = DbFn(?A)*h(x-2*nargs_(?A));
id [1/h](x?)*DbFn(?A) = DbFn(?A)*[1/h](x-2*nargs_(?A));

id h(x?)*DW(?A) = DW(?A)*h(x-2*nargs_(?A)+4);
id [1/h](x?)*DW(?A) = DW(?A)*[1/h](x-2*nargs_(?A)+4);

id h(x?)*DWd(?A) = DWd(?A)*h(x-2*nargs_(?A)+2);
id [1/h](x?)*DWd(?A) = DWd(?A)*[1/h](x-2*nargs_(?A)+2);


id h(x?)*DK(?A) = DK(?A)*h(x-2*nargs_(?A)-4);
id [1/h](x?)*DK(?A) = DK(?A)*[1/h](x-2*nargs_(?A)-4);

id h(x?)*DtK(?A) = DtK(?A)*h(x-2*nargs_(?A)-4);
id [1/h](x?)*DtK(?A) = DtK(?A)*[1/h](x-2*nargs_(?A)-4);

id h(x?)*DbK(?A) = DbK(?A)*h(x-2*nargs_(?A)-4);
id [1/h](x?)*DbK(?A) = DbK(?A)*[1/h](x-2*nargs_(?A)-4);

id h(x?)*DKd(?A) = DKd(?A)*h(x-2*nargs_(?A)-6);
id [1/h](x?)*DKd(?A) = DKd(?A)*[1/h](x-2*nargs_(?A)-6);

id h(x?)*DtKd(?A) = DtKd(?A)*h(x-2*nargs_(?A)-6);
id [1/h](x?)*DtKd(?A) = DtKd(?A)*[1/h](x-2*nargs_(?A)-6);


id h(x?)*sigma?[w1f] = sigma*h(x+2);
id h(x?)*X?[w1t](?A) = X(?A)*h(x+2);
id [1/h](x?)*sigma?[w1f] = sigma*[1/h](x+2);
id [1/h](x?)*X?[w1t](?A) = X(?A)*[1/h](x+2);

id h(x?)*I?[w0t](?A) = I(?A)*h(x);
id h(x?)*[hashTr]?[w0t](A?,B?) = [hashTr](A,B)*h(x);
id [1/h](x?)*I?[w0t](?A) = I(?A)*[1/h](x);
id [1/h](x?)*[hashTr]?[w0t](A?,B?) = [hashTr](A,B)*[1/h](x);


id h(x?)*[I.D]?[w-1f] = [I.D]*h(x-2);
id h(x?)*Dhat?[w-1t](?A) = Dhat(?A)*h(x-2);
id h(x?)*Dhat?[w-1t](A?,B?) = Dhat(A,B)*h(x-2);
id [1/h](x?)*[I.D]?[w-1f] = [I.D]*[1/h](x-2);
id [1/h](x?)*Dhat?[w-1t](?A) = Dhat(?A)*[1/h](x-2);
id [1/h](x?)*Dhat?[w-1t](A?,B?) = Dhat(A,B)*[1/h](x-2);

id h(x?)*K?[w-2f] = K*h(x-4);
id h(x?)*DP?[w-2t](?A) = DP(?A)*h(x-4);
id h(x?)*DP?[w-2t](A?,B?) = DP(A,B)*h(x-4);
id [1/h](x?)*K?[w-2f] = K*[1/h](x-4);
id [1/h](x?)*DP?[w-2t](?A) = DP(?A)*[1/h](x-4);
id [1/h](x?)*DP?[w-2t](A?,B?) = DP(A,B)*[1/h](x-4);


id h(x?)*Kd?[w-3f] = Kd*h(x-6);
id h(x?)*Wd?[w-3t](?A) = Wd(?A)*h(x-6);
id h(x?)*Wd?[w-3t](A?,B?) = Wd(A,B)*h(x-6);
id [1/h](x?)*Kd?[w-3f] = Kd*[1/h](x-6);
id [1/h](x?)*Wd?[w-3t](?A) = Wd(?A)*[1/h](x-6);
id [1/h](x?)*Wd?[w-3t](A?,B?) = Wd(A,B)*[1/h](x-6);


id h(x?)*Kdd?[w-4f] = Kdd*h(x-8);
id h(x?)*Wdd?[w-4t](A?) = Wdd(A)*h(x-8);
id h(x?)*Wdd?[w-4t](A?,B?) = Wdd(A,B)*h(x-8);
id [1/h](x?)*Kdd?[w-4f] = Kdd*[1/h](x-8);
id [1/h](x?)*Wdd?[w-4t](A?) = Wdd(A)*[1/h](x-8);
id [1/h](x?)*Wdd?[w-4t](A?,B?) = Wdd(A,B)*[1/h](x-8);


id [1/h](x?)*h(x?)=1;
id h(x?)*[1/h](x?)=1;

id h(x?)*op2 = (d+x)*op2;
id [1/h](x?)*op2 = [1/d](x)*op2;

repeat;
id h(x?)*end = end*hc(x);
id [1/h](x?)*end = end*[1/hc](x);
endrepeat;

endrepeat;
#endprocedure

#procedure evaluateD5()
.sort;
PolyRatFun;
.sort;
id drat(x?,ep?) = x*drat(1,ep);
id d = 5 + ep;
id ep? = arat(ep,1);
.sort;
PolyRatFun arat;
.sort;
PolyRatFun;
.sort;
id drat(x?,ep?) = invdrat(ep,x);
id invdrat(x?,ep?) = x*invdrat(1,ep);
.sort;
id d = 5 + ep;
id ep? = invdrat(ep,1);
.sort;
PolyRatFun invdrat;
.sort;
PolyRatFun;
.sort;
id arat(x?,1)*invdrat(ep?,1) = drat(x,ep);
.sort;
PolyRatFun drat(expand,ep,1);
.sort;
PolyRatFun;
.sort;
id drat(x?) = x;
id ep^(-1) = invep;
repeat id ep*invep = 1;
id ep = 0;
#endprocedure

==> anc/Kddd-Lemma.sh <==
#!/bin/bash
if test -f "Riemannian-identities/dbWnt.sav"; then
	echo "dbWnt has already been computed."
else
	sh PreliminaryComputations.sh
fi

cd Riemannian-identities
form -p "../Headers/" Kddd.frm
cd ..

==> anc/Obstruction-Theorem.sh <==
#!/bin/bash
if test -f "Riemannian-identities/Kddd.sav"; then
	echo "Kddd has already been computed."
else
	if test -f "Riemannian-identities/dbWnt.sav"; then
		echo "dbWnt has already been computed."
	else
		sh PreliminaryComputations.sh
	fi
	sh Kddd-Lemma.sh
fi

if test -f "General-tensor/ID4-tensor-critical.sav"; then
	echo "Extrinsic Paneitz has already been computed."
else
	sh P4-Theorem.sh
fi

if test -f "Paneitz-N/Paneitz-N.sav"; then
	echo "P4(N) has already been computed."
else
	sh P4N-Theorem.sh
fi

cd Paneitz-N
form -p "../Headers/" ID3xK.frm
form -p "../Headers/" Obstruction-d5.frm
cd ..

==> anc/P4-Theorem.sh <==
#!/bin/bash
if test -f "Riemannian-identities/dbWnt.sav"; then
	echo "dbWnt has already been computed."
else
	sh PreliminaryComputations.sh
fi

cd General-tensor
form -p "../Headers/" Paneitz-tensor-algorithm.frm
cd ..


==> anc/P4N-Theorem.sh <==
#!/bin/bash
if test -f "Riemannian-identities/dbWnt.sav"; then
	echo "dbWnt has already been computed."
else
	sh PreliminaryComputations.sh
fi

if test -f "General-tensor/ID4-tensor-critical.sav"; then
	echo "Extrinsic Paneitz has already been computed."
else
	sh P4-Theorem.sh
fi

cd Paneitz-N
form -p "../Headers/" DtID2Dt-N.frm
form -p "../Headers/" Paneitz-N-Riemannian.frm
cd ..

==> anc/P4f-Corollary.sh <==
#!/bin/bash
if test -f "Riemannian-identities/dbWnt.sav"; then
	echo "dbWnt has already been computed."
else
	sh PreliminaryComputations.sh
fi

if test -f "General-tensor/ID4-tensor-critical.sav"; then
	echo "Extrinsic Paneitz has already been computed."
else
	sh P4-Theorem.sh
fi

cd Paneitz-scalar
form -p "../Headers/" DbID2Db-scalar.frm
form -p "../Headers/" Paneitz-scalar-Riemannian.frm
cd ..

==> anc/P6-Theorem.sh <==
#!/bin/bash
if test -f "Riemannian-identities/dbWnt.sav"; then
	echo "dbWnt has already been computed."
else
	sh PreliminaryComputations.sh
fi

if test -f "General-tensor/ID4-tensor-critical.sav"; then
	echo "Extrinsic Paneitz has already been computed."
else
	sh P4-Theorem.sh
fi

cd P6
form -p "../Headers/" DbP2Db-Dbf.frm
form -p "../Headers/" P6-PE.frm
cd ..

==> anc/P6/DbP2Db-Dbf.frm <==
#-
ctensor dbfC,dbj;
ntensor dbf,dbJ;

cfunction dbfc,dbjbc;
nfunction dbF,dbJb;

ctensor dbfS(symmetric),dbjS(symmetric);

Set dbjf: dbfc, dbjbc;
Set dbJF: dbF, dbJb;
.sort;

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

PolyRatFun drat;
.sort;

#procedure evaluateWeights()
repeat;
id dim = d+2;

id h(x?)*f*end = arat(7+alpha+x,1)*f*end;
id [1/h](x?)*f*end = arat(1,7+alpha+x)*f*end;
id arat(x1?,x2?)*arat(x3?,x4?) = arat(x1*x3,x2*x4);


id hc(x?) = (d+x);
id [1/hc](x?) = [1/d](x);

id [1/db](x?) = [1/d](x-1);
id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
endrepeat;
#endprocedure


global [DbP2Db.Db.f] = start*Dbh(A)*[I.Dh]*[I.Dh]*Dbh(A)*Dbh([A])*f*end;
sum A;

*** Only convert the left-most Dbh.
#call DbhtoInjectors()
#call commuteWeights()
#call makeCommute()
#call evaluateWeights()

id [I.Dh]^2 = [I.D]^2*[1/h](-2)*[1/h](-4);
#call commuteWeights()
*** This is only true when acting on weight (3-d)/2 and the embedding is PE.
id once [I.D]^2 = delb(a)*delb(a) + Jb*drat(3-d,2);
sum a;
#call commuteWeights()
#call makeCommute()
#call commuteThingsLeftB()
#call dbXYZ()
#call evaluateWeights()
.sort;

#do k=1,2
#call DbhtoInjectors()
repeat;
#call commuteWeights()
#call commuteThingsLeftB()
#call dbXYZ()
#call injIdentities()
#call evaluateWeights()
#call makeCommute()
endrepeat;
.sort;
#enddo

.sort;
PolyRatFun arat;
.sort;
PolyRatFun arat(expand,alpha,1);
.sort;
PolyRatFun;
id arat(x?) = x;
id alpha^(-1) = invalpha;
id invalpha*alpha = 1;
id alpha = 0;
.sort;
PolyRatFun drat;
.sort;


id delb(a?)*end = 0;
id start*end = 1;

#call evaluateWeights()

.sort;


bracket xc,zb,yb,ep;


Format 180;
print +s;

.store;
save DbP2Db-Dbh-f.sav;


.end;

==> anc/P6/P6-PE.frm <==
#-
ctensor dbfC,dbj;
ntensor dbf,dbJ;

cfunction dbfc,dbjbc;
nfunction dbF,dbJb;

ctensor dbfS(symmetric),dbjS(symmetric);

Set dbjf: dbfc, dbjbc;
Set dbJF: dbF, dbJb;
.sort;

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

ctensor dbfS(symmetric);

PolyRatFun drat;
.sort;

#procedure evaluateWeights()
repeat;
id dim = d+2;

id h(x?)*f*end = arat(7+alpha+x,1)*f*end;
id [1/h](x?)*f*end = arat(1,7+alpha+x)*f*end;
id arat(x1?,x2?)*arat(x3?,x4?) = arat(x1*x3,x2*x4);


id hc(x?) = (d+x);
id [1/hc](x?) = [1/d](x);

id [1/db](x?) = [1/d](x-1);
id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
endrepeat;
#endprocedure

*** Only call when there are no dels or dns.
#procedure evalPE()
repeat;
id Dth(A?) = Dbh(A);
id ln(A?,B?) = 0;
id fn(A?,B?) = 0;
id k = 0;
id dbk(?A) = 0;
id dbln(?A) = 0;

#call riemIdentities()

id bachNN = Bnn;
*** Some computation.... Write Bach as divergence of Cotton, and Cotton is divergenceless on last index. Only holds in the PE case.
id once BachNT(a?)*end = 0;
id once bachNT(a?) = 0;

id CottonNT(a?,b?) = CottonNTS(a,b) + (1/2)*CottonNLT(b,a);
*** Uses PE and an old identity for this term. See riemIdentities.frm.
id CottonNLT(a?,b?) = 0;
#call commuteThingsLeftB()

id IIo(a?,b?) = 0;
id IIo2(a?,b?) = 0;
id IIo3(a?,b?) = 0;
id Fo(a?,b?) = 0;
id dbivIIo(a?) = 0;
id dbivFo(a?) = 0;
id dbIIo(?A) = 0;
id dbFo(?A) = 0;
id weylnt(?A) = 0;
id delbk(?A) = 0;
id cottonNTS(a?,b?) = 0;

id CottonNTS(a?,b?) = 0;
id K = 0;
id delbK(?A) = 0;
id IIO(a?,b?) = 0;
id dbIIO(?A) = 0;
id FO(a?,b?) = 0;
id dbFO(?A) = 0;
id Weylnt(?A) = 0;
endrepeat;

#endprocedure


load ../Riemannian-identities/BachNN.sav;
load ../General-tensor/ID4-tensor-critical.sav;
load DbP2Db-Dbh-f.sav;


global [P4.Dbh.f] = start*Paneitz*Dbh([A])*f*end;
id end*Dbh([A])*f*end = Dbh([A])*f*end;
id start*start = start;



repeat;
id once wn(A?,B?,C?) = i(E)*wc(E,A,B,C);
sum E;
id once W?(?A,[#],?B) = W(?A,[#1],[#2],?B)*[hashTr]([#1],[#2]);
sum [#1],[#2];
endrepeat;
#call makeCommute()
#call tractorIdentities()
#call hashTrAction()
id [hashTr](A?,B?)*end = 0;
#call evalPE()
#call tractorIdentities()
id wn(A?,B?,C?) = 0;
.sort;

*****************************************
*** Handle Wd term.                   ***
*****************************************
id wd(?A) = start*[I.Dh]*W(?A)*end;
repeat;
id once wn(?A) = i(E)*wc(E,?A);
sum E;
endrepeat;
id once start*[I.Dh] = start*(nC(a)*del(a) - Hc*(1/2)*(h(0)-d));
sum a;
#call commuteWeights()

id once i(A?) = z(A,a)*nC(a) - Hc*xc(A);
sum a;

#call tractorRiem()
#call injIdentities()
#call tractorIdentities()
#call evaluateWeights()
#call riemIdentities()
#call evalPE()
id W(?A,B?,?C,B?,?E) = 0;
.sort;

#call tractorRiemNC()
#call dXYZ()
repeat;
#call makeCommute()
#call makeCommuteTens()
#call injIdentities()
#call tractorIdentities()
#call riemIdentities()
#call evaluateWeights()
endrepeat;
#call evalPE()
#call evaluateWeights()
.sort;

PolyRatFun arat;
.sort;
PolyRatFun arat(expand,alpha,1);
.sort;
PolyRatFun;
id arat(x?) = x;
id alpha^(-1) = invalpha;
id invalpha*alpha = 1;
id alpha = 0;
.sort;
PolyRatFun drat;
.sort;



id nC(a?)*nC(b?)*Weyl(a?,b?,?C) = 0;
id nC(c?)*nC(e?)*Weyl(?A,c?,e?) = 0;
id nC(a?)*nC(b?)*Cotton(a?,b?,c?) = 0;

id nC(a?)*nC(b?)*start*del(a?) = start*(del(b) - delt(b));
#call commuteThingsLeft()
#call riemIdentities()
#call evalPE()
.sort;

id del(a?)*end = 0;
*** This assumes all dels and dns are gone. Check this! ***
id Bach(a?,b?) = BachT(a,b) + n(a)*BachNT(b) + n(b)*BachNT(a) + n(a)*n(b)*BachNN;
.sort;
#call evalPE()

#call WeyltoWeylb()
#call RhotoRhoB()
#call CottontoCottonB()
#call evalPE()
.sort;

#call commuteThingsLeftT()
#call evalPE()
id Weylb(?A,a?,?B)*n(a?) = 0;
id del(a?)*end = 0;
id delt(a?)*end = 0;
id delb(a?)*end = 0;
id start*end = 1;

********************************************
*** Finished handling Wd.                ***
********************************************


id Dbh(A?)*[I.Dh]^2*Dbh(A?)*Dbh([A])*f*end = [DbP2Db.Db.f]*end;


#do k=1,3
#call DbhtoInjectors()
#call commuteWeights()
#call makeCommute()
#call makeCommuteTens()
#call evaluateWeights()
repeat;
#call commuteThingsLeftB()
#call dbXYZ()
#call makeCommute()
#call injIdentities()
endrepeat;
.sort;
#enddo

id nC(a?)*start*delt(b?)*BachT(a?,b?)*end = -II(a,b)*start*BachT(a,b)*end;
id start*delt(a?)*BachT(a?,b?)*end = start*delb(a)*BachT(a,b)*end - nC(b)*II(a,c)*bachT(a,c)*start*end;
#call riemIdentities()
#call evalPE()

#call evaluateWeights()
id delb(a?)*end = 0;
id start*end = 1;
.sort;



PolyRatFun arat;
.sort;
PolyRatFun arat(expand,alpha,1);
.sort;
PolyRatFun;
id arat(x?) = x;
id alpha^(-1) = invalpha;
id invalpha*alpha = 1;
id alpha = 0;
.sort;
PolyRatFun drat;
.sort;

*********************************************
*** Start rearranging terms.              ***
*********************************************

id start*end = 1;

*** Rearrange derivatives. ***
#do k=1,20
id end*start = 1;

id dbfC(?A) = dbfc(0,?A);
id dbj(?A) = dbjbc(0,?A);
repeat id dbfc(x?,?A,a?,a?) = dbfc(x+1,?A);
repeat id dbjbc(x?,?A,a?,a?) = dbjbc(x+1,?A);

id dbfc?dbjf(x?,a?,b?,a?,c?) = dbfc(x,a,b,c,a);
id dbfc?dbjf(x?,b?,a?,a?,c?) = dbfc(x,b,a,c,a);
id dbfc?dbjf(x?,a?,a?,e?) = dbfc(x,a,e,a);
if(match(dbrhoB(?A,a?,?B,b?,a?)) == 0) id dbrhoB(?A,a?,b?,?B,a?,c?) = dbrhoB(?A,a,b,?B,c,a);


id once dbfc?dbjf?dbJF(x?,a?,a?,b?,c?) = start*(dbfc(x,a,b,a,c) + delb(a)*RiemannB(a,b,[#1],[#2])*[hashRB]([#1],[#2])*dbfc(x,c))*end;
sum [#1],[#2];

id once zb(A?,a?)*dbfc?dbjf?dbJF(x?,?A,b?,a?,?B) = zb(A,a)*start*(dbfc(x,?A,a,b,?B) + delb(?A)*RiemannB(b,a,[#1],[#2])*[hashRB]([#1],[#2])*dbfc(x,?B))*end;
sum [#1],[#2];


id dbfc?dbjf?dbJF(x?,?A,a?,b?,?C,a?) = start*delb(?A)*delb(a)*delb(b)*dbfc(x,?C,a)*end;
id dbrhoB(?A,a?,b?,?B,c?,a?) = start*delb(?A)*delb(a)*delb(b)*dbRhoB(?B,c,a)*end;

id dbrhoB(?A,a?,a?,b?,c?) = start*delb(?A)*delb(a)*(CottonB(a,b,c) + dbRhoB(b,a,c))*end;
id dbRhoB(a?,b?) = RhoB(a,b);
id delb = 1;
id once delb(a?)*delb(b?)*dbF?dbJF(x?,?C,c?)*end = delb(b)*delb(a)*dbF(x,?C,c)*end + RiemannB(a,b,[#1],[#2])*[hashRB]([#1],[#2])*dbF(x,?C,c)*end;
sum [#1],[#2];
id once delb(a?)*delb(b?)*RhoB(c?,a?)*end = delb(b)*delb(a)*RhoB(c,a)*end + RiemannB(a,b,[#1],[#2])*[hashRB]([#1],[#2])*RhoB(c,a)*end;
sum [#1],[#2];
id once delb(a?)*delb(b?)*dbRhoB(?A,c?,a?)*end = delb(b)*delb(a)*dbRhoB(?A,c,a)*end + RiemannB(a,b,[#1],[#2])*[hashRB]([#1],[#2])*dbRhoB(?A,c,a)*end;
sum [#1],[#2];

repeat;
id delb(a?,b?,?A) = delb(a)*delb(b,?A);
endrepeat;


repeat;
id dbF(0,?A) = dbf(?A);
id dbJb(0,?A) = dbJ(?A);
id once dbF(x?,?A) = dbF(x-1,?A,a,a);
sum a;
id once dbJb(x?,?A) = dbJb(x-1,?A,a,a);
sum a;
id dbf = f;
id dbJ = Jb;
endrepeat;

repeat;
id dbfc(0,?A) = dbfC(?A);
id dbjbc(0,?A) = dbj(?A);
id once dbfc(x?,?A) = dbfc(x-1,?A,a,a);
sum a;
id once dbjbc(x?,?A) = dbjbc(x-1,?A,a,a);
sum a;
endrepeat;

#call hashRiemBAction()
id [hashRB](a?,b?)*end = 0;
id [Gb_](a?,b?) = [gb_](a,b);

#call RiemBtoWeylB()
#call riemBtoweylB()
#call commuteThingsLeftB()
id [gb_](a?,b?)*Weylb(?A,a?,?B,b?,?C) = 0;
id [gb_](a?,b?)*CottonB(?A,a?,?B,b?,?C) = 0;

.sort;
#enddo
*** End main loop. ***

id dbfC(a?,b?) = dbfS(a,b);
Antisymmetrize weylb 1,2;
Antisymmetrize weylb 3,4;
Antisymmetrize cottonB 1,2;
Symmetrize dbrhoB:3 2,3;

****************************************
*** Manually handle some edge cases. ***
****************************************
id weylb(a?,b?,c?,e?)*dbfC(a?,ap?,b?) = weylb(a,b,c,e)*dbfC(a,b,ap);
id dbfC(a?,b?,c?)*dbrhoB(b?,a?,c?) = dbfC(a,b,c)*(-cottonB(a,b,c) + dbrhoB(a,b,c));
id once dbfC(a?,b?,c?)*weylb(a?,b?,?A) = (1/2)*riemannB(a,b,c,ap)*dbfC(ap)*weylb(a,b,?A);
sum ap;
id once dbfC(a?,b?,c?)*cottonB(a?,b?,e?) = (1/2)*riemannB(a,b,c,ap)*dbfC(ap)*cottonB(a,b,e);
sum ap;
#call riemBtoweylB()
#call riemIdentities()


id zb(A?,a?)*dbrhoB(b?,c?,a?) = zb(A,a)*dbrhoB(b,a,c);
id zb(A?,a?)*dbrhoB(b?,a?,c?) = zb(A,a)*(cottonB(b,a,c) + dbrhoB(a,b,c));
id zb(A?,a?)*cottonB(b?,c?,a?) = -zb(A,a)*(cottonB(a,b,c) + cottonB(c,a,b));
id zb(A?,a?)*cottonB(b?,a?,c?) = -zb(A,a)*cottonB(a,b,c);
id zb(A?,a?)*weylb(b?,c?,a?,e?) = zb(A,a)*weylb(a,e,b,c);
id zb(A?,a?)*weylb(b?,a?,c?,e?) = -zb(A,a)*weylb(a,b,c,e);
id zb(A?,a?)*weylb(b?,c?,e?,a?) = zb(A,a)*weylb(a,e,c,b);

id weylb(a?,b?,?A)*dbrhoB(b?,a?,c?) = (1/2)*weylb(a,b,?A)*cottonB(b,a,c);
id weylb(a?,b?,?A)*dbrhoB(a?,b?,c?) = (1/2)*weylb(a,b,?A)*cottonB(a,b,c);
id weylb(?A,a?,b?)*dbrhoB(b?,a?,c?) = (1/2)*weylb(a,b,?A)*cottonB(b,a,c);
id weylb(?A,a?,b?)*dbrhoB(a?,b?,c?) = (1/2)*weylb(a,b,?A)*cottonB(a,b,c);
id weylb(a?,b?,?A)*cottonB(b?,a?,c?) = -weylb(a,b,?A)*cottonB(a,b,c);
id rhoB(a?,b?)*dbrhoB(a?,c?,b?) = rhoB(a,b)*(cottonB(a,c,b) + dbrhoB(c,a,b));
id rhoB(a?,b?)*cottonB(a?,c?,b?) = -rhoB(a,b)*cottonB(c,a,b);

id dbfS(a?,b?) = dbfC(a,b);
id dbfC(a?,b?)*weylb(b?,c?,a?,e?) = dbfC(a,b)*weylb(a,c,b,e);
id dbfC(a?,b?)*dbrhoB(c?,b?,a?) = dbfC(a,b)*dbrhoB(c,a,b);
id dbfC(a?,b?)*cottonB(c?,b?,a?) = dbfC(a,b)*cottonB(c,a,b);
id dbfC(a?,b?) = dbfS(a,b);

id dbrhoB(a?,b?,c?)*dbrhoB(b?,a?,c?) = dbrhoB(a,b,c)*(-cottonB(a,b,c) + dbrhoB(a,b,c));
id dbrhoB(a?,b?,c?)*cottonB(a?,b?,c?) = (1/2)*cottonB(a,b,c)*cottonB(a,b,c);

id weylb(a?,b?,c?,e?)*rhoB(a?,c?) = -weylb(a,b,e,c)*rhoB(a,c);
id weylb(a?,b?,c?,e?)*rhoB(b?,e?) = -weylb(b,a,c,e)*rhoB(b,e);
id weylb(a?,b?,c?,e?)*rhoB(b?,c?) = weylb(b,a,e,c)*rhoB(b,c);
id weylb(a?,b?,c?,e?)*rhoB(a?,b?) = 0;
id weylb(a?,b?,c?,e?)*rhoB(c?,e?) = 0;


#do k=1,5
#call rearrangeTens()
#call riemIdentities()
#enddo

id cottonB(a?,b?,c?) = dbrhoB(a,b,c) - dbrhoB(b,a,c);
id weylb(a?,b?,?C)*dbrhoB(b?,a?,?A) = -weylb(a,b,?C)*dbrhoB(a,b,?A);
id dbfC(a?)*weylb(?A,a?,b?) = -dbfC(a)*weylb(?A,b,a);
id dbrhoB(a?,b?,c?)*dbrhoB(a?,c?,b?) = dbrhoB(a,b,c)*dbrhoB(a,b,c);
id dbrhoB(a?,b?,c?)*dbrhoB(b?,c?,a?) = dbrhoB(a,b,c)*dbrhoB(b,a,c);

id rhoB(a?,b?)*dbrhoB(a?,c?,b?) = rhoB(a,b)*(cottonB(a,c,b) + dbrhoB(c,a,b));
id rhoB(a?,b?)*cottonB(a?,c?,b?) = -rhoB(a,b)*cottonB(c,a,b);

.sort;

multiply left end;
multiply left start;
id end*start = 1;
id fC*start = start*f;
id dbfC(?A)*start = start*dbf(?A);
id dbfS(a?,b?)*start = start*dbf(a,b);
#call uncommuteTens()
#call uncommute()

id start = 1;

.sort;
hide;
.sort;

local [6*Dbh.P4.Dbh] = 6*start*Dbh([A])*[P4.Dbh.f];
sum [A];


*** Note that the tractor being acted on by Dbh has (bulk) h-value of (-3).

id once Dbh(A?) = Yb(A)*(1/2)*((-3)-d) + Zb(A,a)*delb(a) - X(A)*(delb(a)*delb(a) + Jb*(1/2)*((-3)-d))*(1/(-6));
sum a;

#call makeCommute()
#call makeCommuteTens()


repeat;
#call commuteThingsLeftB()
id CottonB(?A)*Weylb(?B) = Weylb(?B)*CottonB(?A);
id BachT(a?,b?)*dbf(?A) = dbf(?A)*BachT(a,b);
#call dbXYZ()
#call makeCommute()
#call injIdentities()
#call riemIdentities()
endrepeat;

#call evaluateWeights()
id delb(a?)*end = 0;
id start*end = 1;
.sort;

renumber 1;

id rhoB(a?,b?)*weylb(a?,c?,b?,e?) = -rhoB(a,b)*weylb(a,c,e,b);

.sort;
#call evaluateWeights()
#call evaluateD5()
.sort;
renumber 1;


id delb(a?)*end = 0;
id start*end = 1;


bracket xc;
bracket i,xc,zb,yb,invep;
bracket dbfC,fC;

Format 180;
print +s;

.store;
save P6-res.sav;


.end;

==> anc/Paneitz-N/DtID2Dt-N.frm <==
#-

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

PolyRatFun drat;
.sort;

#procedure evaluateWeights()
repeat;
id dim = d+2;

id h(x?)*[tau^(5/2-d/2)]*end = [tau^(5/2-d/2)]*(5+x)*end;
id [1/h](x?)*[tau^(5/2-d/2)]*end = [tau^(5/2-d/2)]*(5+x)^(-1)*end;

id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);

endrepeat;
#endprocedure

.sort;



global [DtID2Dt.Isq(A)] = start*((Dth(A)*[I.Dh]^2*Dth(A))*I([A])*[tau^(5/2-d/2)])*end;
sum A;


repeat;
id once start*Dth(A?) = start*Yb(A)*(1/2)*(h(0)-d) + start*Zb(A,a)*delt(a) - start*X(A)*(LapT + Jb*(1/2)*(h(0)-d) - K*(1/2)*(h(0)-d)*(1/2)*[1/d](-2))*[1/h](-3);
sum a;
#call commuteWeights()
#call makeCommute()
#call makeCommuteTens()
endrepeat;
.sort;




id [I.Dh]^2 = ([I.D]^2*[1/h](-2)*[1/h](-4));
#call commuteWeights()
id [I.D]^2 = -( LapT + (Jb - (1/2)*K*[1/d](-2))*(1/2)*(h(0)-d) - (dn^2 - (2*H*dn - RhoNN - K*[1/d](-2) - (1/2)*H^2*((h(0)-d) - 1) )*(1/2)*(h(0)-d) )*h(-3) )*h(-4);
#call commuteWeights()
#call makeCommute()

repeat;
id once LapT = delt(a)*delt(a);
sum a;
id xc(A?)*start*Dth(A?) = start*(1/2)*(h(0)-d);
id zb(A?,a?)*start*Dth(A?) = start*delt(a);
id yb(A?)*start*Dth(A?) = start*(-(LapT + Jb*(1/2)*(h(0)-d)) + (1/2)*[1/d](-2)*K*(1/2)*(h(0)-d))*[1/h](-3);

#call commuteWeights()
#call makeCommute()
#call riemIdentities()
endrepeat;

#call evaluateWeights()

.sort;

#call commuteDtoI()
#call commuteWeights()
#call evaluateWeights()

id once Dth(A?)*[tau^(5/2-d/2)]*end = (Yb(A)*(1/2)*(h(0)-d) + Zb(A,a)*delt(a) - X(A)*(LapT + Jb*(1/2)*(h(0)-d) - K*(1/2)*(h(0)-d)*(1/2)*[1/d](-2))*[1/h](-3))*[tau^(5/2-d/2)]*end;
sum a;
#call commuteWeights()
#call evaluateWeights()

#call PtoLn()
#call commuteWeights()
#call tractorRiemNC()
#call evaluateWeights()

.sort;

id Zb?injs(?B)*X([A]) = X([A])*Zb(?B);
id I(A?)*X([A]) = X([A])*I(A);

repeat;
*** Setting [tau^(5/2-d/2)] = 1 when d -> 5.
id delt(a?)*[tau^(5/2-d/2)]*end = 0;
id LapT*[tau^(5/2-d/2)]*end = 0;
id X(A?)*X(A?) = 0;
id X(A?)*Yb(A?) = 1;
id X(A?)*I(A?) = 0;
id Zb(A?,a?)*I(A?) = 0;
id Zb(A?,a?)*n(a?) = 0;
id Zb(A?,a?)*X(A?) = 0;
id Zb(A?,a?)*Yb(A?) = 0;
id n(a?)*n(a?) = 1;
id I(A?)*X(A?) = 0;
endrepeat;
.sort;

repeat;
id [Tensor]?noncommTens(?A,a?,?B)*Zb?injs(?C) = Zb(?C)*[Tensor](?A,a,?B);
id [Tensor]?noncommTens(a?,b?)*Zb?injs(?C) = Zb(?C)*[Tensor](a,b);
id [Scalar]?noncommFs*Zb?injs(?C) = Zb(?C)*[Scalar];

id [Tensor]?noncommTens(?A,a?,?B)*I(C?) = I(C)*[Tensor](?A,a,?B);
id [Tensor]?noncommTens(a?,b?)*I(C?) = I(C)*[Tensor](a,b);
id [Scalar]?noncommFs*I(C?) = I(C)*[Scalar];

#call dtXYZb()
#call makeCommute()
#call makeCommuteTens()
#call tractorIdentities()
#call injIdentities()
endrepeat;
.sort;


#call commuteThingsLeftT()
id delt(a?)*[tau^(5/2-d/2)]*end = 0;
id start*[tau^(5/2-d/2)]*end = start*end;
.sort;

id start*end = 1;
#call evaluateWeights()
.sort;




id once dbIIo(b?,a?,a?,b?,c?) = dbIIo(a,b,a,b,c) + riemannB(b,a,a,e)*dbIIo(e,b,c) + riemannB(b,a,b,e)*dbIIo(a,e,c) + riemannB(b,a,c,e)*dbIIo(a,b,e);
sum e;
id once dbIIo(b?,a?,a?,c?,b?) = dbIIo(a,b,a,b,c) + riemannB(b,a,a,e)*dbIIo(e,b,c) + riemannB(b,a,b,e)*dbIIo(a,e,c) + riemannB(b,a,c,e)*dbIIo(a,b,e);
sum e;

id dbIIo(a?,b?,a?,b?,c?) = start*delb(a)*dbIIO(b,a,b,c)*end;
id dbIIo(b?,a?,c?,b?) = dbIIo(b,a,b,c);
id once dbIIo(b?,a?,b?,c?) = dbIIo(a,b,b,c) + riemannB(b,a,b,e)*IIo(e,c) + riemannB(b,a,c,e)*IIo(b,e);
sum e;

#call riemBtoweylB()
id dbFo(a?,b?,a?,b?) = dbFo(a,b,b,a);
id dbIIo(a?,b?,c?)*dbIIo(b?,a?,c?) = dbIIo(a,b,c)*dbIIo(c,a,b);

#call commuteThingsLeftB()




id dbIIo(a?,b?,c?)*dbIIo(a?,c?,b?) = dbIIo(a,b,c)*dbIIo(a,b,c);

id dbIIo(a?,b?,c?)*dbIIo(a?,b?,c?) = (1/2)*delbk(a,a) - IIo(a,b)*dbIIo(c,c,a,b);
id once dbivIIo(a?)*dbivIIo(a?) = start*delb(a)*IIO(a,b)*dbIIO(c,c,b)*end - IIo(a,b)*dbIIo(a,c,c,b);
sum b,c;
#call riemIdentities()


id IIo(a?,b?)*IIo(c?,e?) = TenC(a,b,c,e);
id TenC(a?,b?,c?,e?)*weylb(c?,a?,b?,e?) = TenC(a,b,c,e)*weylb(a,c,e,b);
id TenC(a?,b?,c?,e?)*weylb(c?,b?,a?,e?) = TenC(a,b,c,e)*weylb(a,c,e,b);
id TenC(a?,b?,c?,e?)*weylb(b?,c?,e?,a?) = TenC(a,b,c,e)*weylb(a,c,e,b);
.sort;
id TenC(a?,b?,c?,e?) = IIo(a,b)*IIo(c,e);

id IIo(a?,b?) = TenC(a,b);
id TenC(a?,b?)*dbIIo(b?,c?,c?,a?) = TenC(a,b)*dbIIo(a,c,c,b);
id TenC(a?,b?)*dbIIo(c?,c?,b?,a?) = TenC(a,b)*dbIIo(c,c,a,b);
.sort;
id TenC(a?,b?) = IIo(a,b);
.sort;






id delb(a?)*end = 0;
id start*end = 1;


id dim = d+2;
#call evaluateWeights()

bracket xc,zb,yb,i;


Format 180;
print +s;

.sort;

.store;
save DtID2Dt-N.sav;

.end;

==> anc/Paneitz-N/ID3xK.frm <==
#-

*** Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

cfunction wm;

ntensor [Dt.ID2.Dt.I];

PolyRatFun drat;
.sort;

#procedure evaluateWeights()
repeat;
id dim = d+2;

id hc(x?) = (d+x);
id [1/hc](x?) = [1/d](x);

id [1/db](x?) = [1/d](x-1);
id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
endrepeat;
#endprocedure


local [ID3.xK] = start*[I.D]^3*X([B])*K*end;

id [I.D] = [I.Dh]*h(-2);
#call commuteWeights()
#call evaluateWeights()

id X(A?)*K = K*X(A);
repeat;
#call commuteIDoK()
#call commuteIDoX()
#call commuteDoX()
#call commuteIDoI()
#call commuteDoI()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;

id once [I.Dh]*DK(A?)*end = I(B)*Dhat(A)*Dhat(B)*K*end;
sum B;
#call commuteIoD()
id I(A?)*Dhat(A?) = [I.Dh];
#call commuteIDoK()
#call commuteDoK()
#call commuteDoKd()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id Dhat(A?) = Dth(A) + I(A)*[I.Dh] - X(A)*[I.Dh]^2*[1/h](-3);
#call commuteWeights()


id once [I.Dh]*DK(A?)*end = I(B)*Dhat(A)*Dhat(B)*K*end;
sum B;
#call commuteIoD()
id I(A?)*Dhat(A?) = [I.Dh];
#call commuteIDoK()
#call commuteDoK()
#call commuteDoKd()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id DK(A?)*end = (Dth(A) + I(A)*[I.Dh] - X(A)*[I.Dh]^2*[1/h](-3))*K*end;
#call commuteWeights()
#call commuteIDoK()
#call commuteDoK()
#call commuteDoKd()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()


#call commuteDtoI()
#call commuteDtoX()
#call makeCommute()
#call tractorIdentities()
#call makeCommute()

id start*dk(A?)*end = start*(Dth(A)*K + I(A)*Kd - [1/d](-7)*X(A)*Kdd)*end;
id start*dkd(A?)*end = start*(Dth(A)*Kd + I(A)*Kdd - [1/d](-9)*X(A)*Kddd)*end;

#call makeCommute()
#call tractorIdentities()
.sort;

id start*Dth(A?)*K*end = (dbk(A) + xc(A)*[1/d](-7)*(-2)*k^2*(1/2)*[1/d](-2))*start*end;
id start*Dth(A?)*Kd*end = (dbkd(A) + xc(A)*[1/d](-9)*(-3)*k*kd*(1/2)*[1/d](-2))*start*end;
#call tractorIdentities()

id start*Dth(B?)*Dth(A?)*K*end = start*Dth(B)*(Dbh(A) + X(A)*((1/2)*[1/d](-2)*K)*(1/2)*(h(0)-d)*[1/h](-3))*K*end;
#call commuteDtoX()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id once p(A?,B?)*start*Dth(A?)*Dbh(B?)*K*end = p(A,B)*start*Dbh(A)*Dbh(B)*K*end + p(A,B)*start*Gamma(A,B,C)*Dbh(C)*K*end;
sum C;
#call expandGamma()
id Dbh(A?)*K*end = DbK(A)*end;
#call makeCommute()
#call ptoln()
#call tractorIdentities()
#call commuteWeights()

id once start*Dbh(A?) = start*(Yb(A)*(1/2)*(h(0)-d) + Zb(A,a)*delb(a) - X(A)*(delb(a)*delb(a) + Jb*(1/2)*(h(0)-d))*[1/h](-3));
sum a;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id once DbK(A?) = -2*K*Yb(A) + delbK(a)*Zb(A,a) - [1/d](-7)*(delbK(a,a) - 2*Jb*K)*X(A);
sum a;
id once start*dbkd(A?)*end = start*(-3*Kd*Yb(A) + Zb(A,a)*(delb(a)*Kd) - [1/d](-9)*X(A)*(delb(a)*delb(a)*Kd - 3*Jb*Kd))*end;
sum a;
id once Kd = -2*(d-3)*FO(a,b)*IIO(a,b);
sum a,b;

#call tractorRiem()

repeat;
#call commuteThingsLeftB()
#call dbXYZ()
#call makeCommute()
#call injIdentities()
#call tractorIdentities()
endrepeat;

.sort;
hide;
.sort;

global [gbID3xK] = (d_([A],[B]) - i([A])*i([B]))*[ID3.xK];
sum [B];
#call injIdentities()
#call tractorIdentities()






id start*end = 1;

id [I.Dh]*end = 0;
id Dhat(A?)*end = 0;
id Dth(A?)*end = 0;
id Dbh(A?)*end = 0;
id delb(a?)*end = 0;

#call evaluateWeights()
#call evaluateD5()

.sort;

Format 250;
print +s;

bracket xc,yb,zb,i;
bracket alpha;

.sort;
.store;
save gbID3xK.sav;
.end;

==> anc/Paneitz-N/Obstruction-d5.frm <==
#-

*** Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

cfunction wm, [L.IIo3],[2*L.IIoFo],[L.KIIo], [Wnt.DbFn],Ob,temp;
nfunction [P4N-ID3xK];

ntensor [Dt.ID2.Dt.I];

PolyRatFun drat;
.sort;

#procedure evaluateWeights()
repeat;
id dim = d+2;

id h(x?)*[tau^(5/2-d/2)]*end = arat(5+alpha+x,1)*[tau^(5/2-d/2)]*end;
id [1/h](x?)*[tau^(5/2-d/2)]*end = arat(1,5+alpha+x)*[tau^(5/2-d/2)]*end;
id arat(a1?,a2?)*arat(a3?,a4?) = arat(a1*a3,a2*a4);

id hc(x?) = (d+x);
id [1/hc](x?) = [1/d](x);

id [1/db](x?) = [1/d](x-1);
id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
endrepeat;
#endprocedure



load Paneitz-N.sav;
load gbID3xK.sav;
load ../Riemannian-identities/Kddd.sav;

local [pre-Obstruction] = (d_([A],[B]) - i([A])*i([B]))*((d+2*(0)-2)*(d+2*(-1)-2)*(d+2*(-2)-2)*(d+2*(-3)-2)*[P4.N] + (-1)^(5-2)*[gbID3xK]);

local [Ob] = Ob;
sum [A];

#call evaluateWeights()
#call tractorIdentities()
#call injIdentities()
.sort;

id kddd = [Kddd];
id wm = [Wm];


id Ob =        + Hc^2*IIo(N1_?,N2_?)*Fo(N1_?,N2_?)*drat(12,1)
          + Hc^2*IIo3(N1_?,N1_?)*drat(-6,1)
          + Hc*k*jb*drat(3,1)
          + Hc*weylb(N1_?,N2_?,N3_?,N4_?)*IIo(N1_?,N4_?)*IIo(N2_?,N3_?)*drat(3,2)
          + Hc*dbivweylnt(N1_?,N2_?)*IIo(N1_?,N2_?)*drat(3,2)
          + Hc*IIo(N1_?,N2_?)*dbIIo(N3_?,N3_?,N1_?,N2_?)*drat(-3,2)
          + Hc*IIo(N1_?,N2_?)*cottonNT(N1_?,N2_?)*drat(-12,1)
          + Hc*dbivIIo(N1_?)*dbivIIo(N1_?)*drat(-2,1)
          + Hc*Fo(N1_?,N2_?)*rhoB(N1_?,N2_?)*drat(12,1)
          + Hc*dbFo(N1_?,N2_?,N2_?,N1_?)*drat(6,1)
          + Hc*delbk(N1_?,N1_?)*drat(-3,4)
          + k*IIo(N1_?,N2_?)*rhoB(N1_?,N2_?)*drat(5,3)
          + jb*IIo(N1_?,N2_?)*Fo(N1_?,N2_?)*drat(-15,1)
          + jb*IIo(N1_?,N2_?)*rhoB(N1_?,N2_?)*drat(-9,1)
          + jb*dbIIo(N1_?,N2_?,N2_?,N1_?)*drat(-1,1)
          + dbivweylnt(N1_?,N2_?)*rhoB(N1_?,N2_?)*drat(-6,1)
          + weylnt(N1_?,N2_?,N3_?)*dbFo(N1_?,N2_?,N3_?)*drat(-18,1)
          + IIo(N1_?,N2_?)*dbivIIo(N1_?)*dbivIIo(N2_?)*drat(-2,3)
          + IIo(N1_?,N2_?)*dbivIIo(N1_?)*dbHc(N2_?)*drat(-2,1)
          + IIo(N1_?,N2_?)*Fo(N2_?,N3_?)*rhoB(N1_?,N3_?)*drat(24,1)
          + IIo(N1_?,N2_?)*dbFo(N1_?,N3_?,N3_?,N2_?)*drat(12,1)
          + IIo(N1_?,N2_?)*delbk(N1_?,N2_?)*drat(-5,6)
          + IIo(N1_?,N2_?)*bachT(N1_?,N2_?)*drat(6,1)
          + IIo(N1_?,N2_?)*dbj(N1_?,N2_?)*drat(3,1)
          + dbIIo(N1_?,N1_?,N2_?,N3_?,N3_?,N2_?)*drat(1,1)
          + dbIIo(N1_?,N1_?,N2_?,N3_?)*Fo(N2_?,N3_?)*drat(15,1)
          + dbIIo(N1_?,N1_?,N2_?,N3_?)*rhoB(N2_?,N3_?)*drat(9,1)
          + dbIIo(N1_?,N2_?,N3_?)*dbFo(N1_?,N2_?,N3_?)*drat(12,1)
          + dbIIo(N1_?,N2_?,N3_?)*dbrhoB(N1_?,N2_?,N3_?)*drat(6,1)
          + dbivIIo(N1_?)*dbivFo(N1_?)*drat(14,1)
          + dbivIIo(N1_?)*delbk(N1_?)*drat(-7,4)
          + dbivIIo(N1_?)*dbj(N1_?)*drat(4,1)
          + dbivFo(N1_?)*dbHc(N1_?)*drat(6,1)
          + rhoB(N1_?,N2_?)*cottonNT(N1_?,N2_?)*drat(-6,1)
          + delbk(N1_?)*dbHc(N1_?)*drat(-3,4)
          + start*delt(N1_?)*BachNT(N1_?)*end*drat(6,1);

.sort;
hide [Ob];
.sort;


id dbIIo(a?,a?,b?,c?,c?,b?) = Ob - ( + Hc^2*IIo(N1_?,N2_?)*Fo(N1_?,N2_?)*drat(12,1) + Hc^2*IIo3(N1_?,N1_?)*drat(-6,1) + Hc*k*jb*drat(3,1) + Hc*weylb(N1_?,N2_?,N3_?,N4_?)*IIo(N1_?,N4_?)*IIo(N2_?,N3_?)*drat(3,2) + Hc*dbivweylnt(N1_?,N2_?)*IIo(N1_?,N2_?)*drat(3,2) + Hc*IIo(N1_?,N2_?)*dbIIo(N3_?,N3_?,N1_?,N2_?)*drat(-3,2) + Hc*IIo(N1_?,N2_?)*cottonNT(N1_?,N2_?)*drat(-12,1) + Hc*dbivIIo(N1_?)*dbivIIo(N1_?)*drat(-2,1) + Hc*Fo(N1_?,N2_?)*rhoB(N1_?,N2_?)*drat(12,1) + Hc*dbFo(N1_?,N2_?,N2_?,N1_?)*drat(6,1) + Hc*delbk(N1_?,N1_?)*drat(-3,4) + k*IIo(N1_?,N2_?)*rhoB(N1_?,N2_?)*drat(5,3) + jb*IIo(N1_?,N2_?)*Fo(N1_?,N2_?)*drat(-15,1) + jb*IIo(N1_?,N2_?)*rhoB(N1_?,N2_?)*drat(-9,1) + jb*dbIIo(N1_?,N2_?,N2_?,N1_?)*drat(-1,1) + dbivweylnt(N1_?,N2_?)*rhoB(N1_?,N2_?)*drat(-6,1) + weylnt(N1_?,N2_?,N3_?)*dbFo(N1_?,N2_?,N3_?)*drat(-18,1) + IIo(N1_?,N2_?)*dbivIIo(N1_?)*dbivIIo(N2_?)*drat(-2,3) + IIo(N1_?,N2_?)*dbivIIo(N1_?)*dbHc(N2_?)*drat(-2,1) + IIo(N1_?,N2_?)*Fo(N2_?,N3_?)*rhoB(N1_?,N3_?)*drat(24,1) + IIo(N1_?,N2_?)*dbFo(N1_?,N3_?,N3_?,N2_?)*drat(12,1) + IIo(N1_?,N2_?)*delbk(N1_?,N2_?)*drat(-5,6) + IIo(N1_?,N2_?)*bachT(N1_?,N2_?)*drat(6,1) + IIo(N1_?,N2_?)*dbj(N1_?,N2_?)*drat(3,1) + dbIIo(N1_?,N1_?,N2_?,N3_?)*Fo(N2_?,N3_?)*drat(15,1) + dbIIo(N1_?,N1_?,N2_?,N3_?)*rhoB(N2_?,N3_?)*drat(9,1) + dbIIo(N1_?,N2_?,N3_?)*dbFo(N1_?,N2_?,N3_?)*drat(12,1) + dbIIo(N1_?,N2_?,N3_?)*dbrhoB(N1_?,N2_?,N3_?)*drat(6,1) + dbivIIo(N1_?)*dbivFo(N1_?)*drat(14,1) + dbivIIo(N1_?)*delbk(N1_?)*drat(-7,4) + dbivIIo(N1_?)*dbj(N1_?)*drat(4,1) + dbivFo(N1_?)*dbHc(N1_?)*drat(6,1) + rhoB(N1_?,N2_?)*cottonNT(N1_?,N2_?)*drat(-6,1) + delbk(N1_?)*dbHc(N1_?)*drat(-3,4) + start*delt(N1_?)*BachNT(N1_?)*end*drat(6,1));

.sort;

#call commuteThingsLeftB()
id dbIIo(a?,c?,c?,b?) = grdivIIoS(a,b) + grdivIIoA(a,b);
id grdivIIoS([a]?,[b]?) = (d-2)*[1/d](-1)*([dbWnt] - dbivweylnt([a],[b])) + grdivIIoS([a],[b]);
id dbIIo(a?,c?,c?,b?) = grdivIIoS(a,b) + grdivIIoA(a,b);
id IIo(a?,b?)*dbIIo(a?,c?,c?,b?) = [IIo.dbdbIIo];
#call riemIdentities()
id IIo(a?,b?)*grdivIIoA(a?,b?) = 0;
id IIo2(a?,b?)*grdivIIoA(a?,b?) = 0;
id Fo(a?,b?)*grdivIIoA(a?,b?) = 0;
id rhoB(a?,b?)*grdivIIoA(a?,b?) = 0;


*** Replace terms with invariant combinations. ***  
id IIo(a?,b?)*dbFo(c?,c?,a?,b?) = [IIo.LapB.Fo];

id once grdivIIoS(a?,a?) = dbIIo(a,b,b,a);
sum b;
id k*dbIIo(a?,b?,b?,a?) = [L.KIIo] - IIo(a,b)*delbk(a,b) - k*IIo(a,b)*rhoB(a,b) - 2*dbIIo(a,a,b)*delbk(b);
id once Fo(a?,b?)*cottonNTS(a?,b?) = -[Wnt.DbFn] + weylnt(a,b,c)*dbFo(a,b,c) - Hc*IIo2(a,b)*Fo(a,b) + 2*Hc*Fo(a,b)*Fo(a,b);
sum c;


*** At this point, this tractor is proportional to X. ***
id xc([B]) = 1;


.sort;
hide;
.sort;
unhide [Ob];
.sort;

local [(-120)*Obs] = (-120)*start*2*(1/120)*(1/24)*Dbh(A)*h(-3)*X(A)*[P4N-ID3xK]*end;
sum A;
#call commuteWeights()
#call commuteDboX()
#call makeCommute()
#call tractorIdentities()
repeat id h(x?)*[P4N-ID3xK] = [P4N-ID3xK]*h(x-10);
#call commuteWeights()
#call evaluateWeights()
id [P4N-ID3xK] = [pre-Obstruction];



#do k=1,15,1
#call rearrangeTens()
#enddo

id IIo2(a?,b?) = (d-3)*Fo(a,b) + [1/d](-1)*k*[gb_](a,b) + temp(a,b);
#call riemIdentities()
id temp(a?,b?) = weylnn(a,b);

#call evaluateWeights()
#call evaluateD5()
id delb(a?)*end = 0;
repeat id start*end = 1;



.sort;
Format 250;
print +s;

.sort;

.end;

==> anc/Paneitz-N/Paneitz-N-Riemannian.frm <==
#-
*** Checked!

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

cfunction wm;
ntensor [Dt.ID2.Dt.I];

PolyRatFun drat;
.sort;

#procedure evaluateWeights()
repeat;
id dim = d+2;

id h(x?)*[tau^(5/2-d/2)]*end = arat(5+alpha+x,1)*[tau^(5/2-d/2)]*end;
id [1/h](x?)*[tau^(5/2-d/2)]*end = arat(1,5+alpha+x)*[tau^(5/2-d/2)]*end;
id arat(x1?,x2?)*arat(x3?,x4?) = arat(x1*x3,x2*x4);

id hc(x?) = (d+x);
id [1/hc](x?) = [1/d](x);

id [1/db](x?) = [1/d](x-1);
id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
endrepeat;
#endprocedure


load ../Riemannian-identities/BachNN.sav;
load ../General-tensor/ID4-tensor-critical.sav;
load DtID2Dt-N.sav;
load ../Riemannian-identities/dbWnt.sav;
load ../Tractor-Identities/Kddot.sav;


local [Dbh.1] = start*Dbh([A])*[tau^(5/2-d/2)]*end;
local [Dbh.Dbh.1] = start*Dbh([A])*Dbh([B])*[tau^(5/2-d/2)]*end;


id once start*Dbh(A?) = start*(Yb(A)*(1/2)*(h(0)-d) + Zb(A,a)*delb(a) - X(A)*(delb(a)*delb(a) + Jb*(1/2)*(h(0)-d))*[1/h](-3));
sum a;
#call makeCommute()
#call makeCommuteTens()
#call tractorIdentities()
#call riemIdentities()

id once Dbh(A?) = Yb(A)*(1/2)*(h(0)-d) + Zb(A,a)*delb(a) - X(A)*(delb(a)*delb(a) + Jb*(1/2)*(h(0)-d))*[1/h](-3);
sum a;
#call commuteWeights()
#call makeCommute()
#call makeCommuteTens()

#call dbXYZ()
#call commuteThingsLeftB()

#call evaluateWeights()
repeat;
#call makeCommute()
#call makeCommuteTens()
#call tractorIdentities()
#call riemIdentities()
endrepeat;

#call commuteWeights()
#call evaluateWeights()
id start*[tau^(5/2-d/2)]*end = [tau^(5/2-d/2)C]*start*end;

id delb(a?)*[tau^(5/2-d/2)]*end = 0;
id [tau^(5/2-d/2)C] = 1;



id start*end = 1;
.sort;
hide;
.sort;






global [P4.N] = start*Paneitz*I([A])*[tau^(5/2-d/2)]*end;
global [Wm] = (3/2)*kdd - 24*Fo(a,b)*Fo(a,b) - 6*IIo(a,b)*Fo(b,c)*IIo(c,a) - (31/12)*k^2 - (11/2)*IIo(b,c)*IIo(a,e)*weylb(a,b,c,e) + (13/2)*IIo(a,b)*dbivweylnt(a,b);
sum a,b,c,e;

id start^2 = start;
id end*I(A?) = I(A);

repeat;
id once wn(A?,B?,C?) = i(E)*wc(E,A,B,C);
sum E;
endrepeat;
#call tractorIdentities()

repeat;
id once Wn?(?A,[#],?E) = Wn(?A,B,C,?E)*[hashTr](B,C);
sum B,C;
endrepeat;

#call hashTrAction()
id [hashTr](A?,B?)*[tau^(5/2-d/2)]*end = 0;
#call makeCommute()
#call tractorIdentities()


id start*Dth(A?)*[I.Dh]^2*Dth(A?)*I(B?)*[tau^(5/2-d/2)]*end = [Dt.ID2.Dt.I](B);


repeat;
#call commuteSigmaLeft()
id K*I(A?) = I(A)*K;
id K*X(A?) = X(A)*K;
id Kd*X(A?) = X(A)*Kd;
#call PtoLn()
#call commuteDtoI()
#call commuteDtoX()
id Dth(A?)*[tau^(5/2-d/2)]*end = (Dbh(A) + X(A)*K*(1/2)*[1/d](-2)*[1/h](-3)*(1/2)*(h(0)-d))*[tau^(5/2-d/2)]*end;
id once Dth(A?)*Ln(B?,C?)*[tau^(5/2-d/2)]*end = (Dbh(A)*Ln(B,C) + Gamma(A,B,Bp)*Ln(Bp,C) + Gamma(A,C,Bp)*Ln(B,Bp))*[tau^(5/2-d/2)]*end + X(A)*T(B,C)*end;
sum Bp;
id once Dth(A?)*Dbh(B?)*[tau^(5/2-d/2)]*end = (Dbh(A)*Dbh(B) + Gamma(A,B,Bp)*Dbh(Bp))*[tau^(5/2-d/2)]*end + X(A)*T1(B)*end;
sum Bp;
*** The next identity had a wrong coefficient.
#call commuteDboLn()
#call commuteWeights()
#call evaluateWeights()
endrepeat;

#call makeCommute()
#call tractorIdentities()


id Dbh([A]?)*Dbh([B]?)*[tau^(5/2-d/2)]*end = [Dbh.Dbh.1]*end;
id Dbh([A]?)*[tau^(5/2-d/2)]*end = [Dbh.1]*end;
#call tractorIdentities()
id start*[tau^(5/2-d/2)]*end = [tau^(5/2-d/2)C]*start*end;
.sort;

#call gammaIdentities()

repeat;
id once wnn(A?,B?) = i(C)*i(E)*wc(C,A,B,E);
sum C,E;
id once wn(A?,B?,C?) = i(E)*wc(E,A,B,C);
sum E;
endrepeat;
#call expandgamma()
#call tractorIdentities()
#call evaluateWeights()


id dbln(a?,b?,c?)*dbln(a?,b?,c?) = [1/d](-5)*[(d-5)*dbln^2];
* id dbln(a?,b?,c?)*dbln(c?,b?,a?) = [1/d](-5)*[(d-5)*dbln^2-rev];

id once dbln(A?,B?,C?) = (zb(A,a)*zb(Ap,a) + xc(A)*yb(Ap) + xc(Ap)*yb(A))*(zb(B,b)*zb(Bp,b) + xc(B)*yb(Bp) + xc(Bp)*yb(B))*(zb(C,c)*zb(Cp,c) + xc(C)*yb(Cp) + xc(Cp)*yb(C))*dbln(Ap,Bp,Cp);
sum Ap,Bp,Cp,a,b,c;


repeat;
#call tractorRiem()
#call evaluateWeights()
#call injIdentities()
#call tractorIdentities()
#call riemIdentities()
repeat;
id once wnn(A?,B?) = i(C)*i(E)*wc(C,A,B,E);
sum C,E;
id once wn(A?,B?,C?) = i(E)*wc(E,A,B,C);
sum E;
endrepeat;
endrepeat;
.sort;

id [Dt.ID2.Dt.I]([A]?) = [DtID2Dt.Isq(A)];
sum B;


id [tau^(5/2-d/2)C] = 1;
id start*end = 1;
.sort;

PolyRatFun arat;
.sort;
PolyRatFun arat(expand,alpha,1);
.sort;
PolyRatFun;
id arat(x?) = x;
id alpha^(-1) = invalpha;
id invalpha*alpha = 1;
id alpha = 0;
.sort;
PolyRatFun drat;
.sort;


id dw(?A,B?) = start*Dhat(B)*W(?A)*end;
id wd(?A) = start*[I.Dh]*W(?A)*end;

id once zb(A?,a?)*start*Dhat(A?) = [gb_](a,b)*start*del(b);
sum b;
id once start*[I.Dh] = start*(nC(a)*del(a) - Hc*(1/2)*(h(0)-d));
sum a;
#call commuteWeights()
#call evaluateWeights()

#call tractorRiemNC()

#call dXYZ()
repeat;
#call makeCommute()
#call makeCommuteTens()
#call injIdentities()
#call tractorIdentities()
#call riemIdentities()
endrepeat;

*** We are done with tractor computations. ***

id nC(a?)*start*del(a?) = start*dn;
id nC(a?)*start*dn*Weyl(a?,?B) = start*(del(a) - delt(a))*Weyl(a,?B);
id nC(a?)*start*dn*Cotton(a?,?B) = start*(del(a) - delt(a))*Cotton(a,?B);
id nC(a?)*start*dn*Bach(a?,b?) = start*del(a)*Bach(a,b) - start*delt(a)*Bach(a,b);
id [gb_](a?,b?)*start*del(b?) = start*delt(a);
id IIo(a?,b?)*start*del(a?) = IIo(a,b)*start*delt(a);

#call commuteThingsLeft()
#call commuteThingsLeftT()

id start*del(a?) = start*(delt(a) + nC(a)*dn);
#call riemIdentities()
id dn*end = 0;

*** Check that every derivative operator is a delt at this point. ***
id Bach(a?,b?) = BachT(a,b) + n(a)*BachNT(b) + n(b)*BachNT(a) + n(a)*n(b)*BachNN;


id Weyl(a?,b?,c?,e?) = Weylt(a,b,c,e) - (- n(a)*Weyln(e,c,b) + n(b)*Weyln(e,c,a) + n(c)*Weyln(a,b,e) - n(e)*Weyln(a,b,c) - n(a)*n(c)*Weylnn(b,e) + n(a)*n(e)*Weylnn(b,c) + n(b)*n(c)*Weylnn(a,e) - n(b)*n(e)*Weylnn(a,c));
id Weyln(a?,b?,c?) = Weylnt(a,b,c) + n(a)*Weylnn(b,c) - n(b)*Weylnn(a,c);
id Weylt(a?,b?,c?,e?) = Weylb(a,b,c,e)
- (IIO(a,c)*IIO(b,e) - IIO(a,e)*IIO(b,c))
- ([Gb_](a,c)*FO(e,b) - [Gb_](a,e)*FO(c,b))
+ ([Gb_](b,c)*FO(e,a) - [Gb_](b,e)*FO(c,a))
- [1/d](-1)*[1/d](-2)*([Gb_](a,c)*[Gb_](e,b) - [Gb_](a,e)*[Gb_](c,b))*K;

*** CottonN = C(nab), CottonNL = C(abn), CottonNN = C(ann)
id Cotton(a?,b?,c?) = CottonT(a,b,c) + n(a)*CottonN(b,c) - n(b)*CottonN(a,c) + n(c)*CottonNL(a,b) + n(a)*n(c)*CottonNN(b) - n(b)*n(c)*CottonNN(a);
id CottonN(a?,b?) = CottonNT(a,b) - n(b)*CottonNN(a);
id CottonNT(a?,b?) = CottonNTS(a,b) + (1/2)*CottonNLT(b,a);
id CottonNL(a?,b?) = CottonNLT(a,b) + n(a)*(-CottonNN(b)) + n(b)*CottonNN(a);
id once CottonNN(a?) = -[1/d](-2)*IIO(a,b)*dbIIO(c,c,b) + dbFO(c,c,a) - (1/2)*[1/d](-1)*delbK(a);
sum b,c;
id once CottonNLT(a?,b?) = -IIO(a,c)*(FO(c,b) + RhoB(c,b)) + IIO(b,c)*(FO(c,a) + RhoB(c,a)) + [1/d](-2)*dbIIO(a,c,c,b) - [1/d](-2)*dbIIO(b,c,c,a);
sum c;
id once CottonT(a?,b?,c?) = CottonB(a,b,c) + H*(dbIIO(b,a,c) - dbIIO(a,b,c)) - [1/d](-2)*H*(dbIIO(e,e,a)*[Gb_](b,c) - dbIIO(e,e,b)*[Gb_](a,c)) + [1/d](-2)*(IIO(a,c)*dbIIO(e,e,b) - IIO(b,c)*dbIIO(e,e,a)) - dbFO(b,a,c) + dbFO(a,b,c)  - (1/2)*[1/d](-1)*[1/d](-2)*[Gb_](c,a)*delbK(b) + (1/2)*[1/d](-1)*[1/d](-2)*[Gb_](c,b)*delbK(a);
sum e;

id Rho(a?,b?) = RhoT(a,b) + n(a)*RhoNT(b) + n(b)*RhoNT(a) + n(a)*n(b)*RhoNN;
id RhoT(a?,b?) = RhoB(a,b) - H*IIO(a,b) - (1/2)*[Gb_](a,b)*H^2 + FNC(a,b);
repeat;
id once RhoNT(a?) = [1/d](-2)*dbIIO(e,e,a) - dbH(a);
sum e;
endrepeat;
id RhoNN = J - Jb + (1/2)*(d-1)*H^2 - (1/2)*[1/d](-2)*K;


repeat;
#call commuteThingsLeftT()
#call commuteThingsLeftB()
#call evaluateWeights()
endrepeat;
.sort;


id nC(a?)*start*delt(b?)*[Hyp-Tensor]?HypT(?A,a?,?B) = -II(a,b)*start*[Hyp-Tensor](?A,a,?B);
id nC(a?)*start*delt(b?)*[Hyp-Tensor]?HypT(a?,c?) = -II(a,b)*start*[Hyp-Tensor](a,c);
id nC(a?)*start*delb(b?)*[Hyp-Tensor]?HypT(?A,a?,?B) = 0;
id nC(a?)*start*delb(b?)*[Hyp-Tensor]?HypT(a?,c?) = 0;
#call makeCommuteTens()
#call riemIdentities()
#call evaluateWeights()

id bachNN = Bnn;

















**** This set writes the leading term as Lap.div2.IIo ****
id once dbIIo(a?,b?,a?,c?,c?,b?) = dbIIo(a,a,b,c,c,b) + start*delb(a)*RiemannB(b,a,b,e)*dbIIO(c,c,e)*end;
sum e;
id dbIIo(a?,b?,b?,c?,c?,a?) = start*delb(a)*delb(b)*delb(b)*dbIIO(c,c,a)*end;
id start*delb(a?)*delb(b?)*delb(b?) = start*(delb(b)*delb(a)*delb(b) + [delb,delb](a,b)*delb(b));
id start*delb(b?)*delb(a?)*delb(b?) = start*(delb(b)*delb(b)*delb(a) + delb(b)*[delb,delb](a,b));



id once [delb,delb](a?,b?)*IIO(c?,e?)*end = (RiemannB(a,b,c,ap)*IIO(ap,e) + RiemannB(a,b,e,ap)*IIO(c,ap))*end;
sum ap;
id delb(a?)*IIO(b?,c?)*end = dbIIO(a,b,c)*end;
id once [delb,delb](a?,b?)*dbIIO(A?,B?,C?)*end = (RiemannB(a,b,A,E)*dbIIO(E,B,C) + RiemannB(a,b,B,E)*dbIIO(A,E,C) + RiemannB(a,b,C,E)*dbIIO(A,B,E))*end;
sum E;
id once [delb,delb](a?,b?)*delb(A?)*dbIIO(c?,e?,A?)*end = (RiemannB(a,b,c,ap)*delb(A)*dbIIO(ap,e,A) + RiemannB(a,b,e,ap)*delb(A)*dbIIO(c,ap,A))*end;
sum ap;
id once [delb,delb](a?,b?)*delb(c?)*dbIIO(A?,A?,e?)*end = (RiemannB(a,b,c,ap)*delb(ap)*dbIIO(A,A,e) + RiemannB(a,b,e,ap)*delb(c)*dbIIO(A,A,ap))*end;
sum ap;

#call RiemBtoWeylB()
#call commuteThingsLeftB()
#call makeCommuteTens()
#call riemIdentities()
.sort;


*** Handle 5 index dbIIo's ***
id once dbIIo(a?,b?,c?,c?,a?) = dbIIo(b,a,c,c,a) + riemannB(a,b,a,e)*dbIIo(c,c,e);
sum e;
id once dbIIo(a?,b?,a?,b?,c?) = dbIIo(a,a,b,b,c) + start*delb(a)*(RiemannB(b,a,b,e)*IIO(e,c) + RiemannB(b,a,c,e)*IIO(b,e))*end;
sum e;
#call RiemBtoWeylB()
#call commuteThingsLeftB()


id once dbrhoB(c?,c?,a?,b?) = bachB(a,b) + dbrhoB(c,b,c,a) - rhoB(c,e)*weylb(a,e,b,c);
sum c,e;
id once dbrhoB(c?,b?,c?,a?) = dbrhoB(b,c,c,a) + riemannB(c,b,c,e)*rhoB(e,a) + riemannB(c,b,a,e)*rhoB(c,e);
sum e;
id once IIo(a?,b?)*dbFo(c?,a?,c?,b?) = IIo(a,b)*(dbFo(a,c,c,b) + riemannB(c,a,c,e)*Fo(e,b) + riemannB(c,a,b,e)*Fo(c,e));
sum e;
id once dbIIo(a?,b?,a?,c?) = dbIIo(b,a,a,c) + riemannB(a,b,a,e)*IIo(e,c) + riemannB(a,b,c,e)*IIo(a,e);
sum e;
id once dbIIo(a?,b?,c?,a?) = dbIIo(b,a,a,c) + riemannB(a,b,a,e)*IIo(e,c) + riemannB(a,b,c,e)*IIo(a,e);
sum e;
id once dbFo(a?,b?,a?,c?) = dbFo(b,a,a,c) + riemannB(a,b,a,e)*Fo(e,c) + riemannB(a,b,c,e)*Fo(a,e);
sum e;


#call makeCommuteTens()
#call riemBtoweylB()
#call riemIdentities()




id cottonB(a?,b?,c?) = dbrhoB(a,b,c) - dbrhoB(b,a,c);

id dbIIo(a?,b?,c?,a?) = dbIIo(a,b,a,c);
id once dbrhoB(c?,c?,a?,b?) = bachB(a,b) + dbrhoB(c,b,c,a) - rhoB(c,e)*weylb(a,e,b,c);
sum e;

id once dbIIo(b?,a?,c?,c?,b?) = dbIIo(a,b,c,c,b) + riemannB(b,a,b,e)*dbivIIo(e);
sum e;
id once dbIIo(a?,b?,a?,c?) = dbIIo(b,a,a,c) + riemannB(a,b,a,e)*IIo(e,c) + riemannB(a,b,c,e)*IIo(a,e);
sum e;
id once dbFo(a?,b?,a?,c?) = dbFo(b,a,a,c) + riemannB(a,b,a,e)*Fo(e,c) + riemannB(a,b,c,e)*Fo(a,e);
sum e;
id once dbrhoB(c?,b?,c?,a?) = dbrhoB(b,c,c,a) + riemannB(c,b,c,e)*rhoB(e,a) + riemannB(c,b,a,e)*rhoB(c,e);
sum e;
#call riemBtoweylB()
#call riemIdentities()

*** Changed stuff below here. ***

id kdd = [Kddot];
id dbln(a?,b?,c?)*dbln(a?,b?,c?) = [1/d](-5)*[(d-5)*dbln^2];
id ln(A?,B?)*ln(B?,C?)*ln(C?,E?)*ln(E?,A?) = IIo(A,B)*IIo(B,C)*IIo(C,E)*IIo(E,A);
id ln(A?,B?)*ln(B?,C?)*fn(C?,A?) = IIo(A,B)*IIo(B,C)*Fo(C,A);
id ln(A?,B?)*jn(A?,B?) = IIo(A,B)*IVo(A,B);
id fn(A?,B?)*fn(A?,B?) = Fo(A,B)*Fo(A,B);
#call IVoToCotton()
id IIo(a?,b?)*start*delb(c?)*Weylnt(c?,a?,b?)*end = IIo(a,b)*dbivweylnt(a,b);

.sort;
hide [Wm];
.sort;

id IIo(a?,b?)*cottonNTS(a?,b?) = (1/6)*[Wm] + IIo(a,b)*cottonNTS(a,b) - (1/6)*wm;
id dbIIo(a?,b?,c?,b?) = dbIIo(a,b,b,c);
id nC(a?)*start*delb(a?) = 0;
#call commuteThingsLeftB()
id IIo(a?,b?)*dbIIo(a?,c?,c?,b?) = [IIo.dbdbIIo];
#call riemIdentities()
id IIo(a?,b?)*IIo(c?,e?)*dbIIo(a?,c?,b?,e?) = IIo(a,b)*IIo(c,e)*dbIIo(a,c,e,b);

.sort;
unhide [Wm];
.sort;

#do k=1,25,1
#call rearrangeTens()
#enddo

.sort;
delete storage;
.sort;








id start*[tau^(5/2-d/2)]*end = start*end;


#call evaluateWeights()
#call evaluateD5()

id start*end = 1;
id del(a?)*end = 0;
id delt(a?)*end = 0;
id delb(a?)*end = 0;


bracket i,xc,zb,yb;

Format 180;
print +s;

.sort;
.store;
save Paneitz-N.sav;
.sort;


.end;

==> anc/Paneitz-scalar/DbID2Db-scalar.frm <==
#-
*** Checked 

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

PolyRatFun drat;

#procedure evaluateWeights()
id dim = d+2;

id hc(x?) = arat(5+ep+x,1);
id [1/hc](x?) = arat(1,5+ep+x);

id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
#endprocedure

#procedure commuteNs()

*** Push functions to the left of tensors.
repeat;
id n(a?)*[Scalar]?noncommFs = [Scalar]*n(a);
id [Hyp-Tensor]?HypT(?A)*[Scalar]?noncommFs = [Scalar]*[Hyp-Tensor](?A);
id [Hyp-Tensor]?HypT(b?,c?)*[Scalar]?noncommFs = [Scalar]*[Hyp-Tensor](b,c);
endrepeat;

*** Push n's as far right as possible.
repeat;
id n(a?)*[Hyp-Tensor]?HypT(?A) = [Hyp-Tensor](?A)*n(a);
id n(a?)*[Hyp-Tensor]?HypT(b?,c?) = [Hyp-Tensor](b,c)*n(a);
endrepeat;
repeat id n(?A)*n(b?) = n(?A,b);
*** This command is only valid along the hypersurface, but in this file, we only work along the hypersurface.
id n(?A,a?,?B,a?,?C) = n(?A,?B,?C);

*** Pass n's left, killing those terms when they contract with a hypersurface tensor.
repeat;
id [Hyp-Tensor]?HypT(?A,a?,?B)*n(?C,a?,?E) = 0;
id [Hyp-Tensor]?HypT(a?,b?)*n(?C,a?,?E) = 0;
id [Hyp-Tensor]?HypT(?A,a?,?B)*n(?C,b?,?E) = n(?C,b,?E)*[Hyp-Tensor](?A,a,?B);
id [Hyp-Tensor]?HypT(?A,a?,?B)*n(?C,a?,?E) = 0;
id [Hyp-Tensor]?HypT(a?,b?)*n(?C,a?,?E) = 0;
id [Hyp-Tensor]?HypT(a?,c?)*n(?C,b?,?E) = n(?C,b,?E)*[Hyp-Tensor](a,c);
endrepeat;

#endprocedure


global [DbID2Db] = start*(Dbh(A)*[I.Dh]^2*Dbh(A))*end*f*end;
global [XID2Db] = start*X(A)*[I.Dh]^2*Dbh(A)*end*f*end;
sum A;


repeat;
id start*Dbh(A?) = start*Yb(A)*(1/2)*(h(0)-d) + start*Zb(A,a)*delb(a) - start*X(A)*(LapB + Jb*(1/2)*(h(0)-d))*[1/h](-3);
sum a;
#call commuteWeights()
#call makeCommute()
endrepeat;

.sort;

id [I.Dh]^2 = ([I.D]^2*[1/h](-4)*[1/h](-2));
#call commuteWeights()
id [I.D]^2 = -( LapT + (Jb - (1/2)*K*[1/d](-2))*(1/2)*(h(0)-d) - (dn^2 - (2*H*dn - RhoNN - K*[1/d](-2) - (1/2)*H^2*((h(0)-d) - 1) )*(1/2)*(h(0)-d) )*h(-3) )*h(-4);

#call commuteWeights()
#call makeCommute()


repeat;
id once LapT = [Gb_](a,b)*delt(a)*delt(b);
sum a,b;
id once LapB = [Gb_](a,b)*delb(a)*delb(b);
sum a;
endrepeat;

#call uncommute()

repeat;
id once delb(a?) = Ten(b)*[Gb_](a,b);
sum b;
endrepeat;
id Ten(a?) = delb(a);
repeat id [Gb_](a?,b?)*delb(c?) = delb(c)*[Gb_](a,b);

repeat;
#call commuteInjsRight()
#call dtXYZbR()
#call dbXYZR()
endrepeat;

id X(A?)*Dbh(A?) = (1/2)*(h(0)-d);
id Zb(A?,a?)*Dbh(A?) = delb(a);
id Yb(A?)*Dbh(A?) = -(LapB + Jb*(1/2)*(h(0)-d))*[1/h](-3);
id I(A?)*Dbh(A?) = 0;
#call commuteWeights()
#call evaluateWeights()

id end*f = f;

*** Make sure that all of the n's are dead.
#call commuteNs()

#call makeCommuteTens()
#call riemIdentities()

repeat id [Gb_](a?,b?)*[Gb_](b?,c?) = [Gb_](a,c);

*** Push delbs and delts right. ***
#do k=1,4
*** First push delbs as far right as possible (will halt on delts and n's).
#call commuteThingsLeftB()
*** Next make sure each delb is protected by a hypersurface metric.
repeat;
id once delb(a?) = Ten(b)*[Gb_](a,b);
sum b;
endrepeat;
id Ten(a?) = delb(a);
repeat id [gb_](a?,b?)*start = start*[Gb_](a,b);
repeat id [Gb_](a?,b?)*delb(c?) = delb(c)*[Gb_](a,b);

*** Push delts to the right.
#call commuteThingsLeftT()

#call commuteNs()

*** This is delb*end = 0.
id delb(a?)*[Gb_](b?,c?)*end = 0;
#enddo

#call commuteThingsLeftB()



id dbfC(a?,b?,b?,a?) = dbfC(a,b,a,b);
id once dbfC(a?,b?,a?,b?) = dbfC(a,a,b,b) + start*delb(a)*(RiemannB(b,a,b,e)*dbf(e))*end;
sum e;
#call RiemBtoWeylB()
#call commuteThingsLeftB()
#call riemIdentities()
#call evaluateWeights()

id delt(a?)*end = 0;
id delb(a?)*end = 0;



.sort;
PolyRatFun arat;
.sort;
PolyRatFun arat(expand,ep,1);
.sort;
PolyRatFun;
id arat(x?) = x;
id ep^(-1) = invep;
id invep*ep = 1;
id ep = 0;
.sort;
PolyRatFun drat;




id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);

id start*end = 1;

.sort;

* *** Uncomment to evaluate in d = 5. ***
* .sort;
* PolyRatFun;
* .sort;
* id drat(x?,ep?) = x*drat(1,ep);
* id d = 5 + ep;
* id ep? = arat(ep,1);
* .sort;
* PolyRatFun arat;
* .sort;
* PolyRatFun;
* .sort;
* id drat(x?,ep?) = invdrat(ep,x);
* id invdrat(x?,ep?) = x*invdrat(1,ep);
* .sort;
* id d = 5 + ep;
* id ep? = invdrat(ep,1);
* .sort;
* PolyRatFun invdrat;
* .sort;
* PolyRatFun;
* .sort;
* id arat(x?,1)*invdrat(ep?,1) = drat(x,ep);
* .sort;
* *** The higher the safer....
* PolyRatFun drat(expand,ep,10);
* .sort;
* PolyRatFun;
* .sort;
* id drat(x?) = x;
* id ep^(-1) = invep;
* repeat id ep*invep = 1;
* id ep^1 = 0;




Format 180;
bracket n;
print +s;

.sort;

.store;
save DbID2Db-scalar.sav;

.end;

==> anc/Paneitz-scalar/Paneitz-scalar-Riemannian.frm <==
#-
*** Checked! 

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

PolyRatFun drat;
.sort;

#procedure commuteDbRight()
repeat;
id I(A?)*sigma = sigma*I(A);
id I(A?)*X(B?) = X(B)*I(A);
id I(A?)*Ln(B?,C?) = Ln(B,C)*I(A);
id I(A?)*Fn(B?,C?) = Fn(B,C)*I(A);
id Dbh(A?)*sigma = 0;
#call commuteDboX()
id once Dbh(A?)*Ln(B?,C?)=Ln(B,C)*Dbh(A) + DbLn(B,C,A) - 2*X(A)*DbLn(B,C,E)*Dbh(E)*[1/h](-5);
sum E;
id once Dbh(A?)*DbLn(B?,C?,E?)=DbLn(B,C,E)*Dbh(A)+DbLn(B,C,E,A)-2*X(A)*DbLn(B,C,E,F)*Dbh(F)*[1/h](-7);
sum F;
id once Dbh(A?)*Fn(B?,C?)=Fn(B,C)*Dbh(A) + DbFn(B,C,A) - 2*X(A)*DbFn(B,C,E)*Dbh(E)*[1/h](-7);
sum E;
id once Dbh(A?)*K = K*Dbh(A) + DbK(A) - 2*X(A)*DbK(Ap)*Dbh(Ap)*[1/h](-7);
sum Ap;
id once Dbh(A?)*Kd = Kd*Dbh(A) + DbKd(A) - 2*X(A)*DbKd(Ap)*Dbh(Ap)*[1/h](-9);
sum Ap;
id once Dbh(A?)*DbK(B?) = DbK(B)*Dbh(A) + DbK(B,A) - 2*X(A)*DbK(B,Ap)*Dbh(Ap)*[1/h](-9);
sum Ap;

id Dbh(A?)*[I](B?,C?) = [I](B,C)*Dbh(A);
#call commuteWeights()
endrepeat;
#endprocedure

#procedure evaluateWeights()
id dim = d+2;

id hc(x?) = arat(5+ep+x,1);
id [1/hc](x?) = arat(1,5+ep+x);

id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
#endprocedure

.sort;
function [Db.ID2.Db], [X.ID2.Db];
cfunction invdrat;

load ../SubIdentities/ids.sav;
load ../Riemannian-identities/dbWnt.sav;
load ../General-tensor/ID4-tensor-critical.sav;
load DbID2Db-scalar.sav;
load ../Tractor-Identities/Kddot.sav;

* bis hier *

global [P4f] = start*Paneitz*end*f*end;
* local [P4-intr] = dbfC(a,a,b,b) + 4*dbrhoB(a,a,b)*dbfC(b) + 4*rhoB(a,b)*dbfC(a,b) - (d-3)*(dbj(a)*dbfC(a) + jb*dbfC(a,a)) + (d-5)*(1/2)*((1/2)*(d-1)*jb^2 - 2*rhoB(a,b)*rhoB(a,b) - dbj(a,a))*fC;
* local [P4e-Juhl] = [P4-intr] + 4*(d-2)*[1/d](-3)*start*delb(a)*Weylnn(a,b)*dbf(b)*end + (d-5)*(d-2)*[1/d](-3)*[1/d](-4)*((d-2)*[1/d](-3)*weylnn(a,b)*weylnn(a,b) - (d-5)*rhoB(a,b)*weylnn(a,b) + start*delb(a)*delb(b)*Weylnn(a,b)*end)*fC; 
sum a,b,A,B;


* id Weylnn(a?,b?) = IIO(a,c)*IIO(c,b) - (1/2)*[1/d](-2)*IIO(c,e)*IIO(c,e)*[Gb_](a,b) - (d-3)*FNC(a,b);
* sum c,e;
* id FNC(a?,b?) = FO(a,b) + (1/2)*[1/d](-1)*[1/d](-2)*K*[Gb_](a,b);

id start^2 = start;
id end*end = end;

repeat;
id once Wn?(?A,[#],?E) = Wn(?A,B,C,?E)*[hashTr](B,C);
sum B,C;
endrepeat;

#call hashTrAction()
#call makeCommute()
#call tractorIdentities()
id [hashTr](A?,B?)*end = 0;

id ln(B?,C?)*wn(B?,A?,C?) = -ln(B,C)*wn(B,C,A);
id ln(A?,B?) = TenC(A,B);
id TenC(A?,B?)*dbln(B?,C?,A?) = TenC(A,B)*dbln(A,C,B);
.sort;
id TenC(A?,B?) = ln(A,B);

id ln(A?,C?)*ln(B?,E?)*wc(A?,B?,C?,E?) = ln(A,C)*ln(B,E)*wtc(A,B,C,E);
#call tractorIdentities()



*** We wish to rewrite the Dth operators as Dbh operators for ease of computation. ***
id start*Dth(A?) = start*DthTemp(A);
id DthTemp(A?)*end = Dth(A)*end;

#call DtToDb()
id DthTemp(A?) = Dth(A);
#call commuteWeights()
#call hashTrAction()
*** Here, f == end*f*end, so hash.f = 0.
id [hashTr](A?,B?)*end = 0;
#call gammaIdentities()
#call tractorIdentities()

id X(A?)*Dbh(A?) = (1/2)*(h(0)-d);
#call commuteWeights()
#call evaluateWeights()

repeat;
#call commuteIDoX()
#call commuteDoX()
#call commuteIDoI()
#call commuteDoI()
#call commuteIDoK()
#call commuteDoK()
#call commuteSigmaLeft()

id DK(A?) = DtK(A) + I(A)*Kd - X(A)*Kdd*[1/d](-7);
id DtK(A?) = DbK(A) + X(A)*[1/d](-7)*(-2)*K^2*(1/2)*[1/d](-2);
id K*X(A?) = X(A)*K;
id K*I(A?) = I(A)*K;
#call commuteDtoX()
#call commuteDtoI()
id Dhat(A?)*end*f*end = (Dth(A) + I(A)*[I.Dh] - X(A)*[I.Dh]^2*[1/h](-3))*end*f*end;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;
.sort;

*** Rewrite remaining Dbh as Dth and handle the hash action. ***
repeat;
#call DtToDb()
#call commuteWeights()
#call hashTrAction()
id [hashTr](A?,B?)*end = 0;
#call gammaIdentities()
#call expandgamma()
#call makeCommute()
#call commuteWeights()
#call tractorIdentities()
endrepeat;

repeat;
id once Dbh(A?)*K = DbK(A) + K*Dbh(A) - 2*X(A)*DbK(B)*Dbh(B)*[1/h](-7);
sum B;
id once Dbh(A?)*DbK(B?) = DbK(B,A) + DbK(B)*Dbh(A) - 2*X(A)*DbK(B,C)*Dbh(C)*[1/h](-9);
sum C;
#call commuteDboX()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;

repeat;
id xc(A?)*start*Dbh(B?)*Dbh(A?)*end*f*end = xc(A)*start*Dbh(A)*Dbh(B)*end*f*end;
id xc(A?)*start*Dbh(A?) = start*(1/2)*(h(0)-d);
id i(A?)*start*Dbh(A?) = 0;
#call commuteWeights()
endrepeat;


id Dbh(A?)*Dbh(A?) = 0;
id Dbh(A?)*[I.Dh]^2*Dbh(A?) = [Db.ID2.Db];
id xc(A?)*start*[I.Dh]^2*Dbh(A?) = start*[X.ID2.Db];
#call evaluateWeights()


****************************************************************************
*** Begin Riemannian calculation.                                        ***
****************************************************************************


repeat;
id once Dbh(A?) = Yb(A)*(1/2)*(h(0)-d) + Zb(A,a)*delb(a) - X(A)*(LapB + Jb*(1/2)*(h(0)-d))*[1/h](-3);
sum a;
#call makeCommute()
#call tractorIdentities()
#call commuteWeights()
#call makeCommute()
endrepeat;

id end*f = f;

repeat;
#call dbXYZ()
#call commuteThingsLeftB()
#call makeCommute()
#call tractorIdentities()
endrepeat;

repeat;
#call tractorRiem()
#call injIdentities()
#call tractorIdentities()
#call riemIdentities()
endrepeat;
.sort;

#call evaluateWeights()



id start*[Db.ID2.Db]*f*end = [DbID2Db];
id start*[X.ID2.Db]*f*end = [XID2Db];



id dbln(a?,b?,c?)*dbln(a?,b?,c?) = [1/d](-5)*[(d-5)*dbln^2];
id dbln(a?,b?,c?)*dbln(c?,b?,a?) = [1/d](-5)*[(d-5)*dbln^2-rev];
id jn(A?,B?)*ln(A?,B?) = IIo(A,B)*IVo(A,B);




#call IVoToCotton()

id delb(a?)*end = 0;
#call riemIdentities()

id dbfC(a?,a?)*Hc^2 = start*delb(a)*H^2*dbf(a)*end - 2*dbfC(a)*Hc*dbHc(a);
id dbfC(a?,b?)*rhoB(a?,b?) = start*delb(a)*RhoB(a,b)*dbf(b)*end - dbj(b)*dbfC(b);
id once dbfC(a?,b?)*IIo2(a?,b?) = start*delb(a)*IIO2(a,b)*dbf(b)*end - dbfC(b)*dbivIIo(c)*IIo(c,b) - dbfC(b)*IIo(a,c)*dbIIo(a,c,b);
sum c;
id dbfC(a?,b?)*Fo(a?,b?) = start*delb(a)*FO(a,b)*dbf(b)*end - dbivFo(b)*dbfC(b);
id dbfC(a?,a?)*k = start*delb(a)*K*dbf(a)*end - delbk(a)*dbfC(a);
id dbfC(a?,a?)*jb = start*delb(a)*Jb*dbf(a)*end - dbj(a)*dbfC(a);





id dbIIo(a?,b?,c?)*dbIIo(a?,b?,c?) = (1/2)*delbk(a,a) - IIo(a,b)*dbIIo(c,c,a,b);
id once dbivIIo(a?)*dbivIIo(a?) = start*delb(a)*IIO(a,b)*dbIIO(c,c,b)*end - IIo(a,b)*dbIIo(a,c,c,b);
sum b,c;
#call riemIdentities()

id IIo(a?,b?)*dbIIo(a?,c?,c?,b?) = [IIo.dbdbIIo];
id IIo(a?,b?)*start*delb(c?)*Weylnt(c?,a?,b?)*end = IIo(a,b)*dbivweylnt(a,b);
#call riemIdentities()


id dbfC(a?,b?)*Hc*IIo(a?,b?) = start*delb(a)*H*IIO(a,b)*dbf(b)*end - dbfC(b)*dbHc(a)*IIo(a,b) - dbfC(b)*Hc*dbivIIo(b);

id IIo(a?,b?)*dbIIo(b?,c?,a?) = IIo(a,b)*dbIIo(a,b,c);
id dbFo(a?,b?,a?,b?) = dbFo(a,b,b,a);

id IIo(a?,b?) = TenC(a,b);
id TenC(a?,b?)*dbIIo(b?,c?,c?,a?) = TenC(a,b)*dbIIo(a,c,c,b);
id TenC(a?,b?)*dbIIo(c?,c?,b?,a?) = TenC(a,b)*dbIIo(c,c,a,b);
id TenC(a?,b?)*dbIIo(b?,a?,c?) = TenC(a,b)*dbIIo(a,b,c);
id TenC(a?,b?)*dbfC(b?,a?) = TenC(a,b)*dbfC(a,b);
id TenC(a?,b?)*dbivIIo(b?)*dbfC(a?) = TenC(a,b)*dbivIIo(a)*dbfC(b);
id TenC(a?,b?)*TenC(c?,e?)*weylb(b?,c?,e?,a?) = TenC(a,b)*TenC(c,e)*weylb(a,c,e,b);
.sort;
id TenC(a?,b?) = IIo(a,b);


id IIo(a?,b?)*IIo(c?,e?) = TenC(a,b,c,e);
id TenC(a?,b?,c?,e?)*weylb(c?,a?,b?,e?) = TenC(a,b,c,e)*weylb(a,c,e,b);
id TenC(a?,b?,c?,e?)*weylb(c?,b?,a?,e?) = TenC(a,b,c,e)*weylb(a,c,e,b);
.sort;
id TenC(a?,b?,c?,e?) = IIo(a,b)*IIo(c,e);


id fC = fC*[(d-5)/2]*drat(2,d-5);




*** Danger - special (umbilic) case!
* * * * * id K = 0;
* * * * * id IIO(a?,b?) = 0;
* * * * * id IIO2(a?,b?) = 0;
* * * * * id IIo(a?,b?) = 0;
* * * * * id IIo2(a?,b?) = 0;
* * * * * id IIo3(a?,b?) = 0;
* * * * * id dbIIo(?A) = 0;
* * * * * id k = 0;
* * * * * id delbk(?A) = 0;

* * .sort;

* * local [diff] = [P4f] - [P4e-Juhl];


#call evaluateWeights()
id delb(a?)*end = 0;
id start*end = 1;


id dim = d+2;
id [1/db](x?) = [1/d](x-1);

id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);



.sort;
PolyRatFun arat;
.sort;
PolyRatFun arat(expand,ep,1);
.sort;
PolyRatFun;
id arat(x?) = x;
id ep^(-1) = invep;
id invep*ep = 1;
id ep = 0;
.sort;
PolyRatFun drat;


* *** Uncomment to evaluate in d = 5. ***
* .sort;
* PolyRatFun;
* .sort;
* id drat(x?,ep?) = x*drat(1,ep);
* id d = 5 + ep;
* id ep? = arat(ep,1);
* .sort;
* PolyRatFun arat;
* .sort;
* PolyRatFun;
* .sort;
* id drat(x?,ep?) = invdrat(ep,x);
* id invdrat(x?,ep?) = x*invdrat(1,ep);
* .sort;
* id d = 5 + ep;
* id ep? = invdrat(ep,1);
* .sort;
* PolyRatFun invdrat;
* .sort;
* PolyRatFun;
* .sort;
* id arat(x?,1)*invdrat(ep?,1) = drat(x,ep);
* .sort;
* PolyRatFun drat(expand,ep,1);
* .sort;
* PolyRatFun;
* .sort;
* id drat(x?) = x;
* id ep^(-1) = invep;
* repeat id ep*invep = 1;
* id ep = 0;







.sort;

bracket fC,[(d-5)/2];


Format 180;
print +s;

.sort;
.store;
save P4f.sav;
.sort;


.end;

==> anc/PreliminaryComputations.sh <==
#!/bin/bash
cd SubIdentities
form -p "../Headers/" xIdentities.frm
form -p "../Headers/" xiIdentities.frm
form -p "../Headers/" IxIdentities.frm
form -p "../Headers/" subIdentitiesCalc.frm
form -p "../Headers/" xDIdentities.frm
form -p "../Headers/" dIdentities.frm
form -p "../Headers/" Identities.frm

cd ..
cd Riemannian-identities
form -p "../Headers/" BachNN.frm
form -p "../Headers/" dbWnt.frm
form -p "../Headers/" Wnt-DbFn.frm

cd ..
cd Tractor-Identities
form -p "../Headers/" DP2.frm
form -p "../Headers/" PdotT.frm
form -p "../Headers/" DbPdotT.frm
form -p "../Headers/" Kdd-tractor.frm

cd ..

==> anc/Riemannian-identities/BachNN.frm <==
#-

*** Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

.sort;

*** Computing Bach(n,n) along Sigma.
global Bnn = start*nC(a)*nC(b)*bach(a,b)*end;
sum a,b;

id once bach(a?,b?) = start*(del(c)*Cotton(c,a,b))*end + rho(c,e)*weyl(a,e,b,c);
sum c,e;

id start*del(a?) = start*(delt(a) + n(a)*dn);
#call makeCommuteTens()
#call riemIdentities()

id nC(a?)*nC(b?)*Cotton(a?,b?,c?) = 0;
id nC(a?)*start*delt(b?)*Cotton(c?,a?,e?) = -II(a,b)*start*Cotton(c,a,e) + start*delt(b)*(-CottonN(c,e));

* id nC(a?)*start*delt(b?)*Cotton(c?,e?,a?) = -II(a,b)*start*Cotton(c,e,a) + start*delt(b)*CottonNL(c,e);
* id start*delt(c?)*CottonNL(a?,b?) = start*delt(c)*(CottonNLT(a,b) + n(a)*(-CottonNN(b)) + n(b)*CottonNN(a));

id start*delt(c?)*CottonN(a?,b?) = start*delt(c)*(CottonNT(a,b) + n(b)*(-CottonNN(a)));
#call makeCommuteTens()
#call riemIdentities()
#call commuteThingsLeftT()

id once start*delt(e?)*CottonNN(a?) = start*delt(e)*(-[1/d](-2)*IIO(a,b)*dbIIO(c,c,b) + dbFO(c,c,a) - (1/2)*[1/d](-1)*delbK(a));
sum b,c;
#call commuteThingsLeftT()

id nC(a?)*start*delt(b?)*CottonNT(e?,a?) = -II(a,b)*start*CottonNT(e,a);
#call makeCommuteTens()
#call riemIdentities()




id delt(a?)*end = 0;
id start*end = 1;


.sort;

Format 250;
print +s;

.sort;
.store;
save BachNN.sav;

.end;

==> anc/Riemannian-identities/Kddd.frm <==
#-

*** Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

cfunction wm, [L.IIo3],[2*L.IIoFo],[L.KIIo], [Wnt.DbFn],temp;

PolyRatFun drat;

#procedure evaluateWeights()
id dim = d+2;

id hc(x?) = d+x;
id [1/hc](x?) = [1/d](x);

id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
#endprocedure


load ../Riemannian-identities/dbWnt.sav;

local [dnWnn] = start*(1/2)*dn*(n(c)*n(e)*Weyl(c,[a],[b],e) + n(c)*n(e)*Weyl(c,[b],[a],e))*end;
local [dn2Wnn] = start*(1/2)*dn^2*(n(c)*n(e)*Weyl(c,[a],[b],e) + n(c)*n(e)*Weyl(c,[b],[a],e))*end;
sum c,e;

repeat;
id dn*n(a?) = -(sigma*dr(a) + r*n(a)) + n(a)*dn;
#call commuteThingsLeft()

id once dn*dr(a?) = n(b)*dr(b,a) + dr(a)*dn;
sum b;
endrepeat;

id once start*dn^2*Weyl(?A)*end = start*(del(a)*del(a) - delt(a)*delt(a) - (d-2)*H*dn)*Weyl(?A)*end;
sum a;

#call WeyltoRiem()
.sort;
id del(a?)*Riemann(ap?,bp?,cp?,e?)*end = (-del(e)*Riemann(ap,bp,a,cp) - del(cp)*Riemann(ap,bp,e,a))*end;
#call RiemtoWeyl()
.sort;
id del(a?)*del(b?)*Weyl(?A,a?,?B)*end = (del(b)*del(a)*Weyl(?A,a,?B) + [del,del](a,b)*Weyl(?A,a,?B))*end;
#call commuteThingsLeft()
id once [del,del](a?,b?)*Weyl(ap?,bp?,cp?,e?)*end = (Riemann(a,b,ap,c)*Weyl(c,bp,cp,e) + Riemann(a,b,bp,c)*Weyl(ap,c,cp,e) + Riemann(a,b,cp,c)*Weyl(ap,bp,c,e) + Riemann(a,b,e,c)*Weyl(ap,bp,cp,c))*end;
sum c;
#call RiemtoWeyl()
#call commuteThingsLeft()
.sort;

id once drho(ap?,ap?,a?,b?) = bach(a,b) + drho(c,b,c,a) - rho(c,e)*weyl(a,e,b,c);
sum c,e;
#call riemIdentities()
#call commuteThingsLeft()
id drho(a?,b?,c?,a?) = drho(a,b,a,c);
id drho(a?,b?,c?,[a]) = drho(a,b,[a],c);
id drho(a?,b?,c?,[b]) = drho(a,b,[b],c);

id once drho([a],a?,[b],c?) = drho(a,[a],[b],c) + start*(Riemann([a],a,[b],e)*rho(e,c) + Riemann([a],a,c,e)*rho([b],e))*end;
sum e;
id once drho([b],a?,[a],c?) = drho(a,[b],[a],c) + start*(Riemann([b],a,[a],e)*rho(e,c) + Riemann([b],a,c,e)*rho([a],e))*end;
sum e;
#call RiemtoWeyl()
#call riemIdentities()

id drho(a?,b?,[a],c?) = drho(a,b,c,[a]);
id drho(a?,b?,[b],c?) = drho(a,b,c,[b]);

id drho(a?,[a],b?,c?) = start*del(a)*Cotton([a],b,c)*end + drho(a,b,[a],c);
id drho(a?,[b],b?,c?) = start*del(a)*Cotton([b],b,c)*end + drho(a,b,[b],c);
id drho(a?,b?,[a],c?) = drho(a,b,c,[a]);
id drho(a?,b?,[b],c?) = drho(a,b,c,[b]);

id once drho([a],a?,[b],c?) = drho(a,[a],[b],c) + start*(Riemann([a],a,[b],e)*rho(e,c) + Riemann([a],a,c,e)*rho([b],e))*end;
sum e;
id once drho([b],a?,[a],c?) = drho(a,[b],[a],c) + start*(Riemann([b],a,[a],e)*rho(e,c) + Riemann([b],a,c,e)*rho([a],e))*end;
sum e;
id once drho([a],a?,c?,[b]) = drho(a,[a],[b],c) + start*(Riemann([a],a,[b],e)*rho(e,c) + Riemann([a],a,c,e)*rho([b],e))*end;
sum e;
id once drho([b],a?,c?,[a]) = drho(a,[b],[a],c) + start*(Riemann([b],a,[a],e)*rho(e,c) + Riemann([b],a,c,e)*rho([a],e))*end;
sum e;

id once drho(ap?,ap?,a?,b?) = bach(a,b) + drho(c,b,c,a) - rho(c,e)*weyl(a,e,b,c);
sum c,e;

#call RiemtoWeyl()
#call riemIdentities()
id drho(a?,[a],b?,c?) = start*del(a)*Cotton([a],b,c)*end + drho(a,b,[a],c);
id drho(a?,[b],b?,c?) = start*del(a)*Cotton([b],b,c)*end + drho(a,b,[b],c);
id drho(a?,b?,[a],c?) = drho(a,b,c,[a]);
id drho(a?,b?,[b],c?) = drho(a,b,c,[b]);

id nC([a])*drho(a?,b?,c?,[b]) = nC([a])*(1/2)*(drho(a,b,c,[b]) + drho(a,c,b,[b]) + start*del(a)*Cotton(b,c,[b])*end);
id nC([b])*drho(a?,b?,c?,[a]) = nC([b])*(1/2)*(drho(a,b,c,[a]) + drho(a,c,b,[a]) + start*del(a)*Cotton(b,c,[a])*end);


id nC(a?)*nC(b?)*drho(ap?,bp?,cp?,e?) = start*n(a)*n(b)*dRho(ap,bp,cp,e)*end;
id n(b?)*n(e?)*dRho(a?,b?,c?,e?) = n(b)*n(e)*dRho(a,e,c,b);
id n(a?)*n(b?)*dRho(c?,e?,b?,a?) = n(a)*n(b)*dRho(c,e,a,b);
id start*del(a?) = start*(delt(a) + nC(a)*dn);
.sort;
#call riemIdentities()

id drho(a?,[a],b?,[b])*start*end = start*del(a)*Cotton([a],b,[b])*end + drho(a,b,[a],[b]);

id nC(a?)*start*del(a?) = start*dn;
id nC(a?)*start*dn*Cotton(a?,?B) = start*(del(a) - delt(a))*Cotton(a,?B);
id nC(a?)*start*dn*Cotton(?B,a?) = start*(del(a) - delt(a))*Cotton(?B,a);
#call riemIdentities()
#call commuteThingsLeft()
id nC(a?)*start*dn = start*(del(a) - delt(a));
#call commuteThingsLeft()

#call WeyltoWeylb()
* id Weyl(a?,b?,c?,e?) = Weylt(a,b,c,e) - (- n(a)*Weyln(e,c,b) + n(b)*Weyln(e,c,a) + n(c)*Weyln(a,b,e) - n(e)*Weyln(a,b,c) - n(a)*n(c)*Weylnn(b,e) + n(a)*n(e)*Weylnn(b,c) + n(b)*n(c)*Weylnn(a,e) - n(b)*n(e)*Weylnn(a,c));
* id Weyln(a?,b?,c?) = Weylnt(a,b,c) + n(a)*Weylnn(b,c) - n(b)*Weylnn(a,c);

* id Weylt(a?,b?,c?,e?) = Weylb(a,b,c,e)
* - (IIO(a,c)*IIO(b,e) - IIO(a,e)*IIO(b,c))
* - ([Gb_](a,c)*FO(e,b) - [Gb_](a,e)*FO(c,b))
* + ([Gb_](b,c)*FO(e,a) - [Gb_](b,e)*FO(c,a))
* - [1/d](-1)*[1/d](-2)*([Gb_](a,c)*[Gb_](e,b) - [Gb_](a,e)*[Gb_](c,b))*K;

* id once Weylnn(a?,b?) = IIO(a,c)*IIO(c,b) - [1/d](-1)*[Gb_](a,b)*K - (d-3)*FO(a,b);
* sum c;

*** Recall that dbivweylnt is the symmetric part.
id start*delb(a?)*Weylnt(a?,b?,c?)*end = start*((1/2)*(delb(a)*Weylnt(a,b,c) - delb(a)*Weylnt(a,c,b)) + dbivweylnt(b,c))*end;
id nC(a?)*start*delb(b?)*Weylnt(?A,a?,?B) = 0;


#call CottontoCottonB()
* *** CottonN = C(nab), CottonNL = C(abn), CottonNN = C(ann)

* id Cotton(a?,b?,c?) = CottonT(a,b,c) + n(a)*CottonN(b,c) - n(b)*CottonN(a,c) + n(c)*CottonNL(a,b) + n(a)*n(c)*CottonNN(b) - n(b)*n(c)*CottonNN(a);
* id CottonN(a?,b?) = CottonNT(a,b) + (-n(b)*CottonNN(a));
* id CottonNL(a?,b?) = CottonNLT(a,b) + n(a)*(-CottonNN(b)) + n(b)*CottonNN(a);
* id once CottonNN(a?) = -[1/d](-2)*IIO(a,b)*dbIIO(e,e,b) + dbFO(b,b,a) - (1/2)*[1/d](-1)*delbK(a);
* sum e,b;
* id once CottonNLT(a?,b?) = -IIO(a,c)*(FO(c,b) + RhoB(c,b)) + IIO(b,c)*(FO(c,a) + RhoB(c,a)) + [1/d](-2)*dbIIO(a,c,c,b) - [1/d](-2)*dbIIO(b,c,c,a);
* sum c;

* id once CottonT(a?,b?,c?) = CottonB(a,b,c) + H*(dbIIO(b,a,c) - dbIIO(a,b,c)) - [1/d](-2)*H*(dbIIO(e,e,a)*[Gb_](b,c) - dbIIO(e,e,b)*[Gb_](a,c)) + [1/d](-2)*(IIO(a,c)*dbIIO(e,e,b) - IIO(b,c)*dbIIO(e,e,a)) - dbFO(b,a,c) + dbFO(a,b,c) - (1/2)*[1/d](-1)*[1/d](-2)*[Gb_](c,a)*delbK(b) + (1/2)*[1/d](-1)*[1/d](-2)*[Gb_](c,b)*delbK(a);
* sum e;

.sort;
#call commuteThingsLeftT()
.sort;

repeat;
id nC(a?)*start*delt(b?)*[Hyp-Tensor]?HypT(?A,a?,?B) = -II(a,b)*start*[Hyp-Tensor](?A,a,?B);
id nC(a?)*start*delb(b?)*[Hyp-Tensor]?HypT(?A,a?,?B) = 0;
id nC(a?)*start*delt(b?)*delt(c?)*[Hyp-Tensor]?HypT(?A,a?,?B) = -II(a,b)*start*delt(c)*[Hyp-Tensor](?A,a,?B) + start*delt(b)*n(a)*delt(c)*[Hyp-Tensor](?A,a,?B);
id n(a?)*delt(b?) = -IInc(a,b) + delt(b)*n(a);	
id n(a?)*Weylb(?A,a?,?B) = 0;
id nC(a?)*start*delt(b?)*delb(c?)*[Hyp-Tensor]?HypT(?A,a?,?B) = -II(a,b)*start*delb(c)*[Hyp-Tensor](?A,a,?B);
#call commuteThingsLeftT()
endrepeat;
.sort;

id start*delb(a?)*Weylnt(a?,b?,c?)*end = start*((1/2)*(delb(a)*Weylnt(a,b,c) - delb(a)*Weylnt(a,c,b)) + dbivweylnt(b,c))*end;
id nC(a?)*start*delb(b?)*Weylnt(?A,a?,?B) = 0;
#call riemIdentities()

id CottonNT(a?,b?) = (1/2)*(CottonNT(a,b) + CottonNT(b,a)) + (1/2)*(CottonNLT(b,a));
* id once CottonNLT(a?,b?) = -IIO(a,c)*(FO(c,b) + RhoB(c,b)) + IIO(b,c)*(FO(c,a) + RhoB(c,a)) + [1/d](-2)*dbIIO(a,c,c,b) - [1/d](-2)*dbIIO(b,c,c,a);
* sum c;
#call CottontoCottonB()
#call commuteThingsLeftT()

id del(a?)*end = 0;
id delt(a?)*end = 0;
id delb(a?)*end = 0;
id dn*end = 0;

.sort;
hide;
.sort;


local [dn2Rho] = start*dn^2*Rho([a],[b])*end;

id start*dn^2 = start*(Lap - LapT - (d-2)*Hc*dn);
#call makeCommuteTens()
#call riemIdentities()

id once Lap*Rho(a?,b?)*end = Bach(a,b)*end + (1/2)*(del(c)*del(b)*Rho(c,a) + del(c)*del(a)*Rho(c,b))*end - (1/2)*(Rho(c,e)*Weyl(a,e,b,c) + Rho(c,e)*Weyl(b,e,a,c))*end;
sum c,e;

id del(a?)*del(b?) = del(b)*del(a) + [del,del](a,b);
id once [del,del](a?,b?)*[Tensor]?(c?,e?)*end = Riemann(a,b,c,ap)*[Tensor](ap,e)*end + Riemann(a,b,e,ap)*[Tensor](c,ap)*end;
sum ap;
#call RiemtoWeyl()
id del(a?)*Rho(a?,b?)*end = dJ(b)*end;

#call commuteThingsLeft()

* id Rho(a?,b?) = RhoT(a,b) + n(a)*RhoNT(b) + n(b)*RhoNT(a) + n(a)*n(b)*RhoNN;
* id RhoNN = J - Jb + (d-1)*(1/2)*H^2 - (1/2)*[1/d](-2)*K;
* id RhoT(a?,b?) = FNC(a,b) + RhoB(a,b) - H*IIO(a,b) - (1/2)*([g_](a,b) - n(a)*n(b))*H^2;
* id FNC(a?,b?) = FO(a,b) + (1/2)*[1/d](-1)*[1/d](-2)*K*([g_](a,b) - n(a)*n(b));
* id once RhoNT(a?) = [1/d](-2)*dbIIO(e,e,a) - dbH(a);
* sum e;
#call RhotoRhoB()

id once LapT = delt(a)*delt(a);
sum a;
#call commuteThingsLeftT()

.sort;
hide;
.sort;




local [dnRho] = start*dnrho([a],[b])*end;

id start*dnrho([a]?,[b]?)*end = start*(1/2)*(
+ Hc*nC(c)*nC(e)*Riemann(c,[a],[b],e) 
+ (IIo(c,e) + Hc*[g_](c,e))*Riemann(e,[a],[b],c) 
+ (1/2)*(n(c)*del([b])*Ric([a],c) + n(c)*del([a])*Ric([b],c)) 
- (d-4)*dn*Rho([a],[b]) 
- [g_]([a],[b])*dnJ 
+ (1/2)*(delt(e)*n(ap)*Riemann(ap,[b],e,[a]) + delt(e)*n(ap)*Riemann(ap,[a],e,[b])) 
- dn*n(c)*n(e)*Riemann(c,[a],[b],e))*end;
sum c,e,ap;

id Riemann(a?,[b],b?,[a]) = -Riemann(a,[b],[a],b);
#call RiemtoWeyl()
repeat id dn*n(a?) = (-sigma*dr(a) - r*n(a)) + n(a)*dn;
id Ric(a?,b?) = (d-2)*Rho(a,b) + J*[g_](a,b);
#call commuteThingsLeft()
#call commuteThingsLeftT()
#call riemIdentities()

* *** Safe because all of these terms are under delts.
* id Rho(a?,b?) = RhoT(a,b) + n(a)*RhoNT(b) + n(b)*RhoNT(a) + n(a)*n(b)*RhoNN;
* id RhoT(a?,b?) = RhoB(a,b) - H*IIO(a,b) - (1/2)*[Gb_](a,b)*H^2 + FNC(a,b);
* repeat;
* id once RhoNT(a?) = [1/d](-2)*dbIIO(e,e,a) - dbH(a);
* sum e;
* endrepeat;
* id RhoNN = J - Jb + (1/2)*(d-1)*H^2 - (1/2)*[1/d](-2)*K;
* id FNC(a?,b?) = FO(a,b) + (1/2)*[1/d](-1)*[1/d](-2)*K*([g_](a,b) - n(a)*n(b));
#call RhotoRhoB()
#call commuteThingsLeftT()

id dn*end = 0;
repeat id nC(a?)*start*dn = start*(dn*n(a) - H*n(a));
id start*dn*n(a?)*n(b?)*Weyl(a?,[a]?,[b]?,b?)*end = [dnWnn];
id start*dn*n(b?)*n(a?)*Weyl(a?,[a]?,[b]?,b?)*end = [dnWnn];
#call makeCommuteTens()
#call riemIdentities()
.sort;

id nC(a?)*start*delt(b?) = start*delt(b)*n(a) - start*IInc(a,b);
id n(a?)*Weyl(a?,b?,c?,e?) = Weyln(e,c,b);
#call WeyltoWeylb()
* id Weyln(a?,b?,c?) = Weylnt(a,b,c) + n(a)*Weylnn(b,c) - n(b)*Weylnn(a,c);
* id Weylt(a?,b?,c?,e?) = Weylb(a,b,c,e)
* - (IIO(a,c)*IIO(b,e) - IIO(a,e)*IIO(b,c))
* - ([Gb_](a,c)*FO(e,b) - [Gb_](a,e)*FO(c,b))
* + ([Gb_](b,c)*FO(e,a) - [Gb_](b,e)*FO(c,a))
* - [1/d](-1)*[1/d](-2)*([Gb_](a,c)*[Gb_](e,b) - [Gb_](a,e)*[Gb_](c,b))*K;
* id once Weylnn(a?,b?) = IIO(a,c)*IIO(c,b) - [1/d](-1)*[Gb_](a,b)*K - (d-3)*FO(a,b);
* sum c;
#call commuteThingsLeftT()
.sort;

id Weylnt([b],a?,[a]) = -Weylnt(a,[b],[a]);

id start*delt(a?)*Weylnt(b?,c?,e?)*end = start*(delb(a)*Weylnt(b,c,e) - nC(b)*II(a,ap)*Weylnt(ap,c,e) - nC(c)*II(a,ap)*Weylnt(b,ap,e) - nC(e)*II(a,ap)*Weylnt(b,c,ap))*end;
sum ap;
id start*delb(a?)*Weylnt(a?,b?,c?)*end = start*((1/2)*(delb(a)*Weylnt(a,b,c) - delb(a)*Weylnt(a,c,b)) + dbivweylnt(b,c))*end;
id nC(a?)*start*delb(b?)*Weylnt(?A,a?,?B) = 0;
#call riemIdentities()

id nC(a?)*dnrho(a?,b?) = start*(del(a)*Rho(a,b) - delt(a)*Rho(a,b))*end;
id del(a?)*Rho(a?,b?)*end = dJ(b)*end;
id nC(a?)*drho(b?,a?,c?) = nC(a)*(cotton(b,a,c) + drho(a,b,c));
id nC(a?)*drho(a?,b?,c?) = dnrho(b,c);
id dn*end = 0;
id delt(a?)*end = 0;
repeat id nC(a?)*start*dn = start*(dn*n(a) - H*n(a));

*** Safe because all of these terms are under delts.
* id Rho(a?,b?) = RhoT(a,b) + n(a)*RhoNT(b) + n(b)*RhoNT(a) + n(a)*n(b)*RhoNN;
* id RhoT(a?,b?) = RhoB(a,b) - H*IIO(a,b) - (1/2)*[Gb_](a,b)*H^2 + FNC(a,b);
* repeat;
* id once RhoNT(a?) = [1/d](-2)*dbIIO(e,e,a) - dbH(a);
* sum e;
* endrepeat;
* id RhoNN = J - Jb + (1/2)*(d-1)*H^2 - (1/2)*[1/d](-2)*K;
* id FNC(a?,b?) = FO(a,b) + (1/2)*[1/d](-1)*[1/d](-2)*K*([g_](a,b) - n(a)*n(b));
#call RhotoRhoB()
#call commuteThingsLeftT()

id dj(a?) = dtj(a) + nC(a)*dnj;
#call riemIdentities()
.sort;

id dbIIo(a?,c?,c?,b?) = grdivIIoS(a,b) + grdivIIoA(a,b);
id grdivIIoS([a]?,[b]?) = (d-2)*[1/d](-1)*([dbWnt] - dbivweylnt([a],[b])) + grdivIIoS([a],[b]);
#call riemIdentities()
id dbivweylnt(a?,a?) = 0;
id dbIIo(?A,[a],a?) = dbIIo(?A,a,[a]);
id dbIIo(?A,[b],a?) = dbIIo(?A,a,[b]);

#call evaluateWeights()
id start*end = 1;
id del(a?)*end = 0;
id delt(a?)*end = 0;
id delb(a?)*end = 0;
id dn*end = 0;

.sort;
hide;
.sort;

local [dnRho] = (-2)*([dnRho] - (3/2)*dnrho([a],[b]));

.sort;
hide;
unhide [dn2Rho];
.sort;

id dnrho([a]?,[b]?) = [dnRho];
#call riemIdentities()
#call evaluateWeights()


id start*end = 1;
id del(a?)*end = 0;
id delt(a?)*end = 0;
id delb(a?)*end = 0;
id dn*end = 0;
.sort;
hide;
.sort;









local [dnIIOe] = start*dn*IIOe([a],[b])*end;

id IIOe(a?,b?) = [d^n^](a,b) + sigma*Rho(a,b) + [g_](a,b)*r;
#call commuteThingsLeft()
id once dn*[d^n^](a?,b?)*end = n(c)*del(c)*del(a)*n(b)*end;
sum c;
id once del(a?)*del(b?)*n(c?)*end = del(b)*del(a)*n(c)*end + Riemann(a,b,c,e)*n(e)*end;
sum e;

id n(a?)*del(b?)*del(a?) = -[d^n^](a,b)*del(a) + del(b)*dn;
id dn*n(a?)*end = (1/2)*del(a)*(1 - 2*sigma*r)*end;
#call commuteThingsLeft()

#call riemtoweyl()
id [d^n^C](a?,b?) = IIoe(a,b) - s*rho(a,b) - [g_](a,b)*rC;

#call offSigmaIdentities()

id del(a?)*end = 0;
id delt(a?)*end = 0;
id delb(a?)*end = 0;
id dn*end = 0;

id nC(a?)*nC(e?)*weyl(a?,b?,c?,e?) = weylnn(b,c);

#call uncommuteTens()

id start = 1;
id end = 1;

.sort;
hide;
.sort;

local [dn2IIOe] = start*dn*[dnIIOe]*end;

#call commuteThingsLeft()
repeat;
id dnRho(a?,b?)*sigma = sigma*dnRho(a,b);
id dn*n(a?) = (-sigma*dr(a) - r*n(a)) + n(a)*dn;
id once dn*dr(a?) = n(b)*dr(b,a) + dr(a)*dn;
sum b;
id once dn*dr(?A) = n(b)*dr(b,?A) + dr(?A)*dn;
sum b;
#call commuteThingsLeft()
endrepeat;

id dnIIoe([a]?,[b]?)*start*end = start*[dnIIOe]*end;
#call commuteThingsLeft()


id del(a?)*end = 0;
id delt(a?)*end = 0;
id delb(a?)*end = 0;
id dn*end = 0;

#call uncommuteTens()
id start = 1;
id end = 1;

.sort;
hide;
.sort;

local [dn3IIOe] = start*dn*dn2IIOe([a],[b])*end;

id dn2IIOe([a]?,[b]?) = [dn2IIOe];

#call commuteThingsLeft()
repeat;
id dn*n(a?) = (-sigma*dr(a) - r*n(a)) + n(a)*dn;
id once dn*dr(?A) = n(b)*dr(b,?A) + dr(?A)*dn;
sum b;
id start*dn*dnWeylnn(a?,b?)*end = dn2weylnn(a,b)*start*end;
#call commuteThingsLeft()
endrepeat;

id del(a?)*end = 0;
id delt(a?)*end = 0;
id delb(a?)*end = 0;
id dn*end = 0;

id dnIIoe([a]?,[b]?) = start*[dnIIOe]*end;
#call makeCommuteTens()
#call riemIdentities()

#call uncommuteTens()
id start = 1;
id end = 1;


.sort;
hide;
.sort;

global [L(IIo3)] = start*(delb(a)*delb(b) + RhoB(a,b))*(IIO(a,c)*IIO(c,e)*IIO(e,b) - [1/d](-1)*[gb_](a,b)*IIO(c,e)*IIO(e,ap)*IIO(ap,c))*end;
global [2*L(IIo.Fo)] = start*(delb(a)*delb(b) + RhoB(a,b))*(IIO(a,c)*FO(c,b) + IIO(b,c)*FO(c,a) - 2*[1/d](-1)*[gb_](a,b)*IIO(c,e)*FO(c,e))*end;
sum a,b,c,e,ap;

#call commuteThingsLeftB()
id IIo(a?,c?)*dbIIo(ap?,a?,c?,b?) = IIo(a,c)*dbIIo(ap,a,b,c);
id once IIo(a?,c?)*dbIIo(ap?,a?,b?,c?)*start*end = IIo(a,c)*start*delb(ap)*(Weylnt(a,b,c) + dbIIO(b,a,c) - [1/d](-2)*([gb_](b,c)*dbIIO(e,e,a) - [gb_](a,c)*dbIIO(e,e,b)))*end;
sum e;
#call commuteThingsLeftB()
id once IIo2(a?,b?)*dbIIo(c?,a?,b?,c?) = IIo2(a,b)*(dbIIo(a,c,c,b) + riemannB(c,a,b,e)*IIo(e,c) + riemannB(c,a,c,e)*IIo(b,e));
sum e;
#call riemBtoweylB()
#call riemIdentities()

id IIo(a?,b?)*dbIIo(c?,e?,a?,b?) = (1/2)*delbk(c,e) - dbIIo(c,a,b)*dbIIo(e,a,b);
#do k=1,5
#call rearrangeTens()
#enddo

id once dbIIo(a?,b?,a?,c?) = dbIIo(b,a,a,c) + riemannB(a,b,a,e)*IIo(e,c) + riemannB(a,b,c,e)*IIo(a,e);
sum e;
id once dbIIo(a?,b?,c?,a?) = dbIIo(b,a,a,c) + riemannB(a,b,a,e)*IIo(e,c) + riemannB(a,b,c,e)*IIo(a,e);
sum e;
id once dbFo(a?,b?,a?,c?) = dbFo(b,a,a,c) + riemannB(a,b,a,e)*Fo(e,c) + riemannB(a,b,c,e)*Fo(a,e);
sum e;
id once dbFo(a?,b?,c?,a?) = dbFo(b,a,a,c) + riemannB(a,b,a,e)*Fo(e,c) + riemannB(a,b,c,e)*Fo(a,e);
sum e;
id dbFo(a?,c?,b?,c?) = dbFo(a,c,c,b);
id once dbrhoB(a?,b?,a?,c?) = dbrhoB(b,a,a,c) + riemannB(a,b,a,e)*rhoB(e,c) + riemannB(a,b,c,e)*rhoB(a,e);
sum e;
#call riemBtoweylB()
#call riemIdentities()

id dbIIo(a?,c?,b?,c?) = dbIIo(a,c,c,b);
id dbIIo(a?,c?,c?,b?) = grdivIIoS(a,b) + grdivIIoA(a,b);
id grdivIIoS([a]?,[b]?) = (d-2)*[1/d](-1)*([dbWnt] - dbivweylnt([a],[b])) + grdivIIoS([a],[b]);
#call riemIdentities()
id IIo2(a?,b?)*grdivIIoA(a?,b?) = 0;
id Fo(a?,b?)*grdivIIoA(a?,b?) = 0;

#do k=1,5
#call rearrangeTens()
#enddo

id dbIIo(a?,c?,c?,b?) = grdivIIoS(a,b) + grdivIIoA(a,b);
id grdivIIoS([a]?,[b]?) = (d-2)*[1/d](-1)*([dbWnt] - dbivweylnt([a],[b])) + grdivIIoS([a],[b]);
#call riemIdentities()
id IIo2(a?,b?)*grdivIIoA(a?,b?) = 0;
id Fo(a?,b?)*grdivIIoA(a?,b?) = 0;

id dbIIo(a?,b?,c?)*dbFo(c?,b?,a?) = dbIIo(a,b,c)*dbFo(c,a,b);
id dbIIo(a?,b?,c?)*dbIIo(b?,c?,e?) = dbIIo(a,b,c)*dbIIo(b,e,c);
id dbIIo(e?,a?,c?)*dbIIo(a?,b?,c?) = dbIIo(e,a,c)*(dbIIo(b,a,c) - [1/d](-2)*([gb_](b,c)*dbivIIo(a) - [gb_](a,c)*dbivIIo(b)) + weylnt(a,b,c));


#do k=1,5
#call rearrangeTens()
#enddo

id dbIIo(b?,c?,a?)*dbIIo(c?,b?,e?) = dbIIo(b,a,c)*dbIIo(c,e,b);
#do k=1,2
id IIo(ap?,b?)*dbIIo(a?,b?,c?) = IIo(ap,b)*(dbIIo(b,a,c) - [1/d](-2)*([gb_](b,c)*dbivIIo(a) - [gb_](a,c)*dbivIIo(b)) + weylnt(a,b,c));
#call riemIdentities()
#enddo
id dbIIo(a?,b?,c?)*dbIIo(ap?,c?,b?) = dbIIo(a,b,c)*dbIIo(ap,b,c);

#do k=1,5
#call rearrangeTens()
#enddo


.sort;
hide;
.sort;

global [IIo2.LapB.IIo] = -drat(d-1,2*d-8)*([L(IIo3)] - [L.IIo3]) + IIo2(a,b)*dbIIo(c,c,a,b);
global [IIo.LapB.Fo] = drat(d-1,2)*([2*L(IIo.Fo)] - [2*L.IIoFo]) + IIo(a,b)*dbFo(c,c,a,b);
sum a,b,c;

.sort;
hide;
.sort;


global [Kddd] = start*[I.Dh]^3*K*end;

repeat;
id once [I.Dh] = dn + r*(1/2)*(h(0)-d) - sigma*(del(a)*del(a) + J*(1/2)*(h(0)-d))*[1/h](-2);
sum a;
#call commuteWeights()
#call evaluateWeights()
endrepeat;

id once K = IIOe(a,b)*IIOe(a,b);
sum a,b;

#call commuteThingsLeft()
#call riemIdentities()

id n(a?)*n(a?) = 1-2*sigma*r;
#call commuteThingsLeft()

id del(a?)*del(a?) = Lap;
id once start*dn*Lap = nC(a)*start*del(a)*Lap;
sum a;
id once del(a?)*Lap = Lap*del(a) + [del,del](a,b)*del(b) + del(b)*[del,del](a,b);
sum b;


id nC(a?)*start*Lap*del(a?) = start*n(a)*Lap*del(a);
id once Lap = del(a)*del(a);
sum a;
id n(a?)*n(a?) = 1 - 2*sigma*r;
repeat;
id n(a?)*del(b?) = del(b)*n(a) -[d^n^](b,a);
id n(a?)*del(a?) = dn;
endrepeat;
id del(a?)*del(a?) = Lap;
id nC(a?)*start*del(a?) = start*dn;

id [del,del](a?,b?)*IIOe(c?,e?)*IIOe(c?,e?)*end = 0;

id once [del,del](a?,b?)*del(ap?)*IIOe(c?,e?)*IIOe(c?,e?)*end = Riemann(a,b,ap,bp)*del(bp)*IIOe(c,e)*IIOe(c,e)*end;
sum bp;

#call RiemtoWeyl()
#call commuteThingsLeft()

id start*Lap = start*(LapT + dn^2 + (d-2)*H*dn);
#call commuteThingsLeft()

#call riemIdentities()
id nC(a?)*start*del(a?) = start*dn;
id nC(a?)*start*dn*del(a?) = -Hc*start*dn + start*dn^2;
id IIo(a?,b?)*start*del(a?) = IIo(a,b)*start*delt(a);
id [gb_](a?,b?)*start*del(a?) = start*delt(b);
id start*del(a?) = start*(delt(a) + n(a)*dn);
id delt(b?)*del(a?) = delt(b)*(delt(a) + n(a)*dn);
id once LapT = delt(a)*delt(a);
sum a;
.sort;

id delt(a?)*IIOe(b?,c?)*IIOe(b?,c?)*end = delbK(a)*end;
#call commuteThingsLeftT()

repeat;
id dn*IIOe(a?,b?) = dnIIOe(a,b) + IIOe(a,b)*dn;
id dn*dnIIOe(a?,b?) = dn2IIOe(a,b) + dnIIOe(a,b)*dn;
id dn*dn2IIOe(a?,b?) = dn3IIOe(a,b) + dn2IIOe(a,b)*dn;
endrepeat;
#call makeCommuteTens()
id dnIIoe([a]?,[b]?) = start*[dnIIOe]*end;
id dn2IIoe([a]?,[b]?) = start*[dn2IIOe]*end;
id dn3IIoe([a]?,[b]?) = start*[dn3IIOe]*end;
#call makeCommuteTens()
#call riemIdentities()

id dnIIOe([a]?,[b]?) = [dnIIOe];

#call RhotoRhoB()

repeat id dr(a?)*n(b?) = n(b)*dr(a);
#call commuteThingsLeftT()


id dnweylnn([a]?,[b]?) = [dnWnn];
id dn2weylnn([a]?,[b]?) = [dn2Wnn];
id dn2rho([a]?,[b]?) = [dn2Rho];
id dnrho([a]?,[b]?) = [dnRho];
#call riemIdentities()
#call evaluateWeights()


id [d^n^C](a?,a?,b?) = start*Lap*del(b)*sigma*end;
id once Lap*del(a?) = del(a)*Lap - [del,del](a,b)*del(b) - del(b)*[del,del](a,b);
sum b;
id Lap*sigma*end = (-d*r - sigma*J)*end;
id [del,del](a?,b?)*sigma*end = 0;
id del(a?)*sigma*end = n(a)*end;
id once [del,del](a?,b?)*n(c?)*end = Riemann(a,b,c,e)*n(e)*end;
sum e;

id once nC(a?)*drC(a?,b?,c?) = nC(a)*drC(b,a,c) + nC(a)*start*Riemann(a,b,c,e)*dr(e)*end;
sum e;
#call RiemtoWeyl()
#call makeCommuteTens()
#call riemIdentities()
id nC(b?)*drC(a?,b?,c?) = nC(b)*drC(a,c,b);

id drC(a?,b?,c?) = start*del(a)*del(b)*del(c)*r*end;
id drC(a?,b?) = start*del(a)*del(b)*r*end;
id drC(a?) = start*del(a)*r*end;
id dj(a?,b?) = start*del(a)*del(b)*J*end;

id start*del(a?) = start*(delt(a) + n(a)*dn);
id delt(a?)*del(b?) = delt(a)*(delt(b) + n(b)*dn);
id delt(a?)*n(b?) = IInc(a,b) + n(b)*delt(a);
#call makeCommuteTens()
#call riemIdentities()

id once dn*del(a?)*r*end = n(b)*del(a)*del(b)*r*end;
sum b;
id start*n(a?)*del(b?)*del(a?) = -start*[d^n^](a,b)*del(a) + start*del(b)*dn;
sum b;

#call makeCommuteTens()
#call riemIdentities()

id start*del(a?) = start*(delt(a) + n(a)*dn);
#call commuteThingsLeftT()
#call commuteThingsLeft()


#call commuteThingsLeftT()
id delt(a?)*dr(b?) = delt(a)*(-dbH(b) + n(b)*dnr);
#call commuteThingsLeftT()

*** Note minus sign in front of IIo.Pb term is corrected here.
id once dn2rC = -[1/d](-2)*[1/d](-3)*(dbIIo(c,e,e,c) - (d-2)*(d-4)*IIo(c,e)*rhoB(c,e)) - (d-2)*[1/d](-3)*IIo(c,e)*Fo(c,e) - [1/d](-2)*dbIIo(c,e,e,c) + dbHc(c,c) - Hc*((d-2)*rhoNN + k) + dnj + Hc*j;
sum c,e;
#call riemIdentities()
#call commuteThingsLeftB()



id once dbrhoB(c?,c?,a?,b?) = bachB(a,b) + dbrhoB(c,b,c,a) - rhoB(c,e)*weylb(a,e,b,c);
sum e;

id once dbIIo(a?,b?,a?,c?) = dbIIo(b,a,a,c) + riemannB(a,b,a,e)*IIo(e,c) + riemannB(a,b,c,e)*IIo(a,e);
sum e;
id once dbIIo(a?,b?,c?,a?) = dbIIo(b,a,a,c) + riemannB(a,b,a,e)*IIo(e,c) + riemannB(a,b,c,e)*IIo(a,e);
sum e;
id once dbFo(a?,b?,a?,c?) = dbFo(b,a,a,c) + riemannB(a,b,a,e)*Fo(e,c) + riemannB(a,b,c,e)*Fo(a,e);
sum e;
id once dbFo(a?,b?,c?,a?) = dbFo(b,a,a,c) + riemannB(a,b,a,e)*Fo(e,c) + riemannB(a,b,c,e)*Fo(a,e);
sum e;
id dbFo(a?,c?,b?,c?) = dbFo(a,c,c,b);
id once dbrhoB(a?,b?,a?,c?) = dbrhoB(b,a,a,c) + riemannB(a,b,a,e)*rhoB(e,c) + riemannB(a,b,c,e)*rhoB(a,e);
sum e;
#call riemBtoweylB()
#call riemIdentities()

#do k=1,5
#call rearrangeTens()
#enddo

id dbIIo(a?,c?,c?,b?) = grdivIIoS(a,b) + grdivIIoA(a,b);
id grdivIIoS([a]?,[b]?) = (d-2)*[1/d](-1)*([dbWnt] - dbivweylnt([a],[b])) + grdivIIoS([a],[b]);
#call riemIdentities()
id IIo2(a?,b?)*grdivIIoA(a?,b?) = 0;
id Fo(a?,b?)*grdivIIoA(a?,b?) = 0;

#do k=1,5
#call rearrangeTens()
#enddo

id IIo2(a?,b?)*dbIIo(c?,c?,a?,b?) = [IIo2.LapB.IIo];
id IIo(a?,b?)*dbFo(c?,c?,a?,b?) = [IIo.LapB.Fo];




* *** Find coefficients, substitute for IIo2.Lap.IIo, etc.

* id IIo2(a?,b?)*dbIIo(e?,e?,a?,b?) = 2*([L.IIo3] 	- (+ 1/4*k*IIo(N1_?,N2_?)*rhoB(N1_?,N2_?)         + 5/12*k*dbIIo(N1_?,N2_?,N2_?,N1_?)         - 1/2*jb*IIo3(N1_?,N1_?)         - 1/4*weylb(N1_?,N2_?,N3_?,N4_?)*IIo(N2_?,N3_?)*IIo2(N1_?,N4_?)         - 5/4*dbivweylnt(N1_?,N2_?)*IIo2(N1_?,N2_?)         - 3/2*weylnt(N1_?,N2_?,N3_?)*weylnt(N4_?,N2_?,N3_?)*IIo(N1_?,N4_?)         + weylnt(N1_?,N2_?,N3_?)*weylnt(N4_?,N3_?,N2_?)*IIo(N1_?,N4_?)         - weylnt(N1_?,N2_?,N3_?)*IIo(N1_?,N3_?)*dbivIIo(N2_?)         - weylnt(N1_?,N2_?,N3_?)*IIo(N1_?,N4_?)*dbIIo(N4_?,N2_?,N3_?)         + 5/3*IIo(N1_?,N2_?)*dbIIo(N1_?,N2_?,N3_?)*dbivIIo(N3_?)         + 1/2*IIo(N1_?,N2_?)*dbIIo(N1_?,N3_?,N4_?)*dbIIo(N2_?,N3_?,N4_?)         + IIo(N1_?,N2_?)*dbivIIo(N1_?)*dbivIIo(N2_?)         + 1/2*IIo(N1_?,N2_?)*delbk(N1_?,N2_?)         - start*delb(N1_?)*Weylnt(N3_?,N2_?,N4_?)*end*IIo(N1_?,N3_?)*IIo(N2_?,N4_?)));
		  
* id IIo(a?,b?)*dbFo(c?,c?,a?,b?) = -2*([2*L.IIoFo] - (       + 1/2*weylb(N1_?,N2_?,N3_?,N4_?)*IIo(N2_?,N3_?)*Fo(N1_?,N4_?)         - 3/2*dbivweylnt(N1_?,N2_?)*Fo(N1_?,N2_?)         - 2*weylnt(N1_?,N2_?,N3_?)*dbFo(N1_?,N2_?,N3_?)         + 4*IIo(N1_?,N2_?)*Fo(N1_?,N3_?)*rhoB(N2_?,N3_?)         + 2*IIo(N1_?,N2_?)*dbFo(N1_?,N3_?,N3_?,N2_?)         + dbIIo(N1_?,N1_?,N2_?,N3_?)*Fo(N2_?,N3_?)         + dbIIo(N1_?,N2_?,N3_?)*dbFo(N1_?,N2_?,N3_?)         + 4/3*dbivIIo(N1_?)*dbivFo(N1_?)
* ));


id dbIIo(a?,c?,c?,b?) = grdivIIoS(a,b) + grdivIIoA(a,b);
id grdivIIoS([a]?,[b]?) = (d-2)*[1/d](-1)*([dbWnt] - dbivweylnt([a],[b])) + grdivIIoS([a],[b]);
#call riemIdentities()
id IIo2(a?,b?)*grdivIIoA(a?,b?) = 0;
id Fo(a?,b?)*grdivIIoA(a?,b?) = 0;
id once grdivIIoS(a?,a?) = dbIIo(a,b,b,a);
sum b;
id once k*dbIIo(a?,b?,b?,a?) = [L.KIIo] - IIo(a,b)*delbk(a,b) - k*IIo(a,b)*rhoB(a,b) - 2*dbIIo(a,a,b)*delbk(b);
sum a,b;




id IIo(a?,b?)*Fo(a?,c?)*rhoB(b?,c?) = temp;
id IIo(a?,b?)*Fo(b?,c?)*rhoB(a?,c?) = temp;
id once temp = IIo(a,b)*rhoB(b,c)*Fo(c,a);
sum a,b,c;


#do k=1,15,1
#call rearrangeTens()
#enddo


id once Fo(a?,b?)*cottonNTS(a?,b?) = -[Wnt.DbFn] + weylnt(a,b,c)*dbFo(a,b,c) - Hc*IIo2(a,b)*Fo(a,b) + 2*Hc*Fo(a,b)*Fo(a,b);
sum c;

id IIo2(a?,b?) = (d-3)*Fo(a,b) + [1/d](-1)*k*[gb_](a,b) + temp(a,b);
#call riemIdentities()
id temp(a?,b?) = weylnn(a,b);

*** Apologies for brutal hard coding.
id start*delb(N1_?)*Weylnt(N2_?,N3_?,N4_?)*end*IIo(N1_?,N3_?)*IIo(N2_?,N4_?) = -start*delb(N1_?)*Weylnt(N2_?,N3_?,N4_?)*end*IIo(N1_?,N2_?)*IIo(N3_?,N4_?);


id del(a?)*end = 0;
id delt(a?)*end = 0;
id delb(a?)*end = 0;
id dn*end = 0;
id Lap*end = 0;
id LapT*end = 0;


id start*end = 1;


#call evaluateWeights()
#call evaluateD5()


.sort;


Format 250;
bracket dnrho,dn2rho;
bracket drho;
print +s;
.sort;
.store;
save Kddd.sav;

.end;

==> anc/Riemannian-identities/Wnt-DbFn.frm <==
#-

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

PolyRatFun drat;
.sort;

#procedure evaluateWeights()
repeat;
id dim = d+2;

id [1/db](x?) = [1/d](x-1);
id d = drat(5,1);
id [1/d](x?) = drat(1,5+x);
endrepeat;
#endprocedure



local [Wnt-DbFn] = i(E)*(d_(A,Ap) - i(A)*i(Ap))*(d_(B,Bp) - i(B)*i(Bp))*(d_(C,Cp) - i(C)*i(Cp))*wc(Ap,Bp,Cp,E)*dbfn(B,C,A);
sum A,B,C,E,Ap,Bp,Cp;

repeat;
#call tractorRiem()
#call injIdentities()
#call tractorIdentities()
#call riemIdentities()
endrepeat;



#call evaluateWeights()

.sort;

bracket cotton;
Format 180;
print +s;

.sort;
.end;

==> anc/Riemannian-identities/dbWnt.frm <==
#-
* Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

PolyRatFun drat;

#procedure evaluateWeights()
id dim = d+2;

id hc(x?) = drat(d+x,1);
id [1/hc](x?) = drat(1,d+x);

id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
#endprocedure

*** We are interested in the symmetric piece of delb.Wnt.
global [dbWnt] = start*(1/2)*delb(c)*(Weylnt(c,[a],[b]) + Weylnt(c,[b],[a]))*end;
sum c;
 
*** Note that Weylnt(a,b,c) = (W_{abcn})^T  ***
id once Weylnt(a?,b?,c?) = dbIIO(a,b,c) - dbIIO(b,a,c) + [1/d](-2)*([gb_](b,c)*dbIIO(e,e,a) - [gb_](a,c)*dbIIO(e,e,b));
sum e;
#call commuteThingsLeftB()
id delb(a?)*end = 0;

id once dbIIo(a?,b?,a?,c?) = dbIIo(b,a,a,c) + start*(RiemannB(a,b,a,e)*IIo(e,c) + RiemannB(a,b,c,e)*IIo(a,e))*end;
sum e;
#call RiemBtoWeylB()
#call makeCommuteTens()
#call riemIdentities()
id dbIIo(?A,[b],[a]) = dbIIo(?A,[a],[b]);
id weylb(a?,[b],[a],b?)*IIo(a?,b?) = weylb(a,[a],[b],b)*IIo(a,b);

#call riemIdentities()
#call evaluateWeights()

id once dbIIo([b]?,c?,c?,[a]?) = ([gb_]([a],[b])*dbIIo(c,e,e,c) + (d-2)*(dbIIo(c,c,[a],[b]) - dbIIo(c,[a],c,[b]) - start*delb(c)*Weylnt(c,[a],[b])*end));

id Weylnt(a?,b?,b?) = 0;

id start*delb(a?)*Weylnt(a?,[a],[b])*end = 2*dbivweylnt([a],[b]) - start*delb(a)*Weylnt(a,[b],[a])*end;

id once dbIIo(a?,b?,a?,c?) = dbIIo(b,a,a,c) + riemannB(a,b,a,e)*IIo(e,c) + riemannB(a,b,c,e)*IIo(a,e);
sum e;
#call riemBtoweylB()

#call riemIdentities()
id IIo(a?,b?)*weylb(a?,[b],[a],b?) = IIo(a,b)*weylb(a,[a],[b],b);

id IIo(a?,b?) = TenC(a,b);
id TenC(a?,b?)*dbIIo(b?,c?,c?,a?) = TenC(a,b)*dbIIo(a,c,c,b);
id TenC(a?,b?)*dbIIo(c?,c?,b?,a?) = TenC(a,b)*dbIIo(c,c,a,b);
id TenC(a?,e?)*weylb(a?,b?,c?,e?) = TenC(a,e)*weylb(e,b,c,a);
.sort;
id TenC(a?,b?) = IIo(a,b);

id dbIIo(a?,a?,[b],[a]) = dbIIo(a,a,[a],[b]);
#call evaluateWeights()
id start*end = 1;

.sort;
hide;
.sort;

global [dbWnt] = -[1/d](-2)*([dbWnt] - (d-1)*dbivweylnt([a],[b]));
id dbIIo([a]?,b?,b?,[b]?) = grdivIIoS([a],[b]) + (1/2)*(dbIIo([a],b,b,[b]) - dbIIo([b],b,b,[a]));
#call evaluateWeights()


.sort;
hide;
.sort;

global [IIo.dbdbIIo] = IIo(a,b)*grdivIIoS(a,b);
sum a,b;

id grdivIIoS([a]?,[b]?) = (d-2)*[1/d](-1)*([dbWnt] - dbivweylnt([a],[b])) + grdivIIoS([a],[b]);
#call riemIdentities()
#call evaluateWeights()

.sort;
hide;
.sort;

global [(d-5)*dbln^2] = (d-5)*start*Dbh(A)*Ln(B,C)*end*start*Dbh(A)*Ln(B,C)*end;
global [(d-5)*dbln^2-rev] = (d-5)*start*Dbh(A)*Ln(B,C)*end*start*Dbh(C)*Ln(B,A)*end;
sum A,B,C;


repeat;
id once Dbh(A?) = Yb(A)*(1/2)*(h(0)-d) + Zb(A,a)*[gb_](a,b)*delb(b) - X(A)*([gb_](a,b)*delb(a)*delb(b) + Jb*(1/2)*(h(0)-d))*[1/h](-3);
sum a,b;
endrepeat;

repeat;
#call makeCommute()
#call makeCommuteTens()
#call tractorIdentities()
#call injIdentities()
endrepeat;
.sort;

#call tractorRiem()
#call tractorRiemNC()

repeat;
#call dbXYZ()
#call commuteThingsLeftB()
#call makeCommute()
#call injIdentities()
endrepeat;

*** Introduced and then removed TenC. ***
id IIo(a?,b?) = TenC(a,b);
.sort;
id TenC(a?,b?)*dbIIo(b?,c?,c?,a?) = TenC(b,a)*dbIIo(b,c,c,a);
.sort;
id TenC(a?,b?) = IIo(a,b);

id delb(a?)*end = 0;
id start*end = 1;
#call evaluateWeights()







id once dbivIIo(a?)*dbivIIo(a?) = start*delb(b)*(IIO(a,b)*dbIIO(e,e,a))*end - IIo(a,b)*dbIIo(b,e,e,a);
sum b,e;

id dbIIo([a]?,b?,b?,[b]?) = grdivIIoS([a],[b]) + (1/2)*(dbIIo([a],b,b,[b]) - dbIIo([b],b,b,[a]));

id IIo(a?,b?) = TenC(a,b);
id TenC(a?,b?)*dbIIo(a?,c?,c?,b?) = TenC(a,b)*dbIIo(b,c,c,a);
.sort;
id TenC(a?,b?) = IIo(a,b);

id IIo(a?,b?)*grdivIIoS(a?,b?) = [IIo.dbdbIIo];
#call riemIdentities()



.sort;
unhide [dbWnt],[IIo.dbdbIIo];
.sort;
id once grdivIIoS(a?,b?) = (1/2)*(dbIIo(a,c,c,b) + dbIIo(b,c,c,a));
sum c;

#call evaluateWeights()


.sort;

Format 250;
print +s;
.sort;
.store;
save dbWnt.sav;

.end;

==> anc/SubIdentities/Identities.frm <==
#-
*** We are just copying "dIds.sav" to the file with the name "ids.sav"
*** In this file, we put together all of the identities we have already established into a single file for ease of importing. ***


load dIds.sav;
.store;
save ids.sav;
.end

==> anc/SubIdentities/IxIdentities.frm <==
#-

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

dimension dim;

*** We load in the results from the previous calculation, X o [I.Dh]^k o X and X o [I.Dh]^k o I. Both ***
*** of these results are stored in xiIds.sav.                                                         ***
load xiIds.sav;

global I1X = start*I(E)*[I.Dh]*X(E);
sum E;

#call commuteIDright()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()


.sort;

global I2X = start*I(E)*[I.Dh]^2*X(E);
sum E;

#call commuteIDright()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

.sort;

global I3X = start*I(E)*[I.Dh]^3*X(E);
sum E;

#call commuteIDright()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
id i(A?)*i(B?)*start*[Dh,Dh](A?,B?) = 0;

.sort;

global I4X = start*I(E)*[I.Dh]^4*X(E);
sum E;

#call commuteIDright()
id start*[I.Dh]*K=start*Kd+start*K*[I.Dh];
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
id i(A?)*i(B?)*start*[Dh,Dh](A?,B?) = 0;
id i(A?)*i(B?)*start*[I.Dh]*[Dh,Dh](A?,B?) = 0;
id start*[I.Dh]*K=start*Kd+start*K*[I.Dh];
#call makeCommute()
#call tractorIdentities()
id start*p(A?,B?)*Dhat(A?)*Dhat(B?)=start*(P(A,B)*Dth(A)*Dth(B)+K*[I.Dh]*h(-4)*[1/d](-2));
#call makeCommute()

#call uncommute()

id start=1;



bracket K,[I.Dh],Kd,P;

* .sort;
* nfunction hinv,IDh;
* cfunction dinv,PDtDt;
* id start = 1;
* id [I.Dh] = IDh;
* id p(A?,B?)*Dth(A?)*Dth(B?) = PDtDt;
* id [1/h](x?) = hinv(x);
* id [1/d](x?) = dinv(x);

*** Output above calculations to the command line. 
Format 250;
print +s;

*** Saves the results from this calculation in xiIds.sav. Note that because we loaded xIds.sav into this ***
*** calculation, those results are also stored in xiIds.sav.                                             ***
.store;
save ixIds.sav;

.end

==> anc/SubIdentities/dIdentities.frm <==
#-

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

dimension dim;

PolyRatFun drat;

*** We load all of the identities above identities of type X o [I.Dh]^k o D, as well as the identities ***
*** Note that this loads in the "subIdentities" for all remaining computations going forward.
load xdIds.sav;


global D2X = start*Dhat(A)*[I.Dh]^2*X(A);
sum A;

repeat;
#call commuteIDoX()
#call commuteDoX()
#call commuteIDoI()
#call commuteDoI()
#call commuteIDoP()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;

id i(A?)*start = start*I(A);
#call commuteIoID()
id I(A?)*Dhat(A?) = [I.Dh];
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start*[I.Dh]*Dhat(A?)=start*X1D;
id xc(A?)*start*[I.Dh]^2*Dhat(A?)=start*X2D;
#call makeCommute()
#call tractorIdentities()

.sort;
hide;
.sort;



global D2D = start*Dhat(A)*[I.Dh]^2*Dhat(A);
sum A;


repeat;
#call commuteIDoD()
repeat;
#call commuteIDoX()
#call commuteIDoI()
#call commuteIDoP()
#call commuteIDoK()
#call commuteDoX()
#call commuteDoI()
#call commuteDdotP()
#call commuteDoK()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;
endrepeat;

id xc(A?)*start = start*X(A);
#call commuteXoD()
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
id X(A?)*[Dh,Dh](A?,B?) = 0;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start*Dhat(B?)*[Dh,Dh](A?,B?) = 0;
id xc(A?)*start = start*X(A);
#call commuteXoID()
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
id X(A?)*[Dh,Dh](A?,B?) = 0;
id X(A?)*DP(A?,B?,C?) = -P(B,C);
id X(A?)*DP(B?,A?,C?) = -P(B,C);
id X(A?)*DP(B?,C?,A?) = -P(B,C);
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start*Dhat(B?)*[Dh,Dh](A?,B?) = 0;

#call commuteIDoP()
#call commuteWeights()
#call makeCommute()

repeat;
#call commuteIDoD()
repeat;
#call commuteIDoX()
#call commuteIDoI()
#call commuteIDoP()
#call commuteIDoK()
#call commuteDoX()
#call commuteDoI()
#call commuteDdotP()
#call commuteDoK()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;
endrepeat;


id xc(A?)*start = start*X(A);
#call commuteXoD()
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
id X(A?)*[Dh,Dh](A?,B?) = 0;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start = start*X(A);
id X(C?)*[Dh,Dh](A?,B?) = [Dh,Dh](A,B)*X(C) - 2*(X(A)*[Dh,Dh](B,C)*[1/h](-2) - X(B)*[Dh,Dh](A,C)*[1/h](-2));
id X(A?)*[Dh,Dh](A?,B?) = 0;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id p(A?,B?)*start*[Dh,Dh](A?,B?) = 0;
id pd(A?,B?)*start*[Dh,Dh](A?,B?) = 0;
id p(A?,B?)*p(B?,C?)*start*[Dh,Dh](A?,C?) = 0;
id p(A?,B?)*start*[I.Dh]*[Dh,Dh](A?,B?) = 0;



*** Apply identities from SubIdentitiesCalc.frm ***
id p(A?,B?)*start*Dhat(A?)*Dhat(B?)*[I.Dh] = start*[P.D.D.ID];
id p(A?,B?)*start*Dhat(A?)*P(B?,C?)*Dhat(C?)=start*[P.D.P.D];
id p(A?,B?)*p(A?,C?)*start*Dhat(C?)*Dhat(B?)=start*[P.P.D.D];
id p(A?,B?)*dp(B?,C?,A?)*start*Dhat(C?)=start*[P.DP.D];
id p(A?,B?)*dp(C?,B?,A?)*start*Dhat(C?)=start*[P.DP.D];
id i(A?)*dp(A?,B?,C?)*start*Dhat(C?)*Dhat(B?)=start*[I.DP.D.D];
id i(A?)*pdd(A?,B?)*start*Dhat(B?)=start*[I.Pdd.D];
id start*Dhat(A?)*Pd(A?,B?)*Dhat(B?)=start*[D.Pd.D];
id dk(A?)*start*Dhat(A?)=start*[DK.D];
*** Feint
id pd(A?,B?)*start*Dhat(A?)*Dhat(B?)=start*[Pd.D.D];
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

.sort;
unhide;
.sort;

#call uncommute()

id start=1;

id dim = d+2;

* id d = drat(d,1);
* id [1/d](x?) = drat(1,d+x);
* id h(x?) = drat(hp+x,1);
* id [1/h](x?) = drat(1,hp+x);


* bracket [I.Dh],DK,K,Kd,Kdd,P,Pd,DP,Dth,Dhat,[Dh,Dh];

Format 200;
print +s;
.store;
save dIds.sav;

.end

==> anc/SubIdentities/subIdentitiesCalc.frm <==
#-
*** Checked 8^)

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

dimension dim;

#procedure Dh2Dth()
id Dhat(A?) = Dth(A)+I(A)*[I.Dh]-X(A)*[I.Dh]^2*[1/h](-3);
#endprocedure

#procedure Dh2DthOnce()
id once Dhat(A?) = Dth(A)+I(A)*[I.Dh]-X(A)*[I.Dh]^2*[1/h](-3);
#endprocedure

#procedure commuteDthoX()
id Dth(A?)*X(B?) = X(B)*Dth(A) + d_(A,B) - I(A)*I(B) - 2*X(A)*Dth(B)*[1/h](-1) + [1/d](-2)*K*X(A)*X(B)*[1/h](-1);
#endprocedure

#procedure commuteDthoI()
id once Dth(A?)*I(B?) = I(B)*Dth(A) + P(A,B) + Kd*X(A)*X(B)*[1/d](-2)*[1/h](-3) - K*I(A)*X(B)*[1/d](-2) + K*X(A)*I(B)*[1/d](-2)*[1/h](-3) - 2*X(A)*P(B,C)*Dth(C)*[1/h](-3);
sum C;
#endprocedure

PolyRatFun drat;

*#BLOCK [P.D.P.D]
global [P.D.P.D] = start*P(A,B)*Dhat(A)*P(B,C)*Dhat(C);
sum A,B,C;
id once Dhat(A?)*P(B?,C?) = DP(B,C,A) + P(B,C)*Dhat(A) - 2*X(A)*DP(B,C,E)*Dhat(E)*[1/h](-4);
sum E;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call uncommute()

.sort;
* hide;
* .sort;
*#ENDBLOCK

* *#BLOCK [P.D.D.ID]
global [P.D.D.ID] = start*P(A,B)*Dhat(A)*Dhat(B)*[I.Dh];
sum A,B;

#call Dh2DthOnce()
#call makeCommute()
#call tractorIdentities()
id xc(A?)*start = start*X(A);
#call commuteXoID()
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()


#call Dh2Dth()

#call commuteDthoX()


#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call uncommute()

.sort;
* hide;
* .sort;
*#ENDBLOCK

*#BLOCK [DK.D]
global [DK.D] = start*DK(A)*Dhat(A);
sum A;
id DK(A?)*Dhat(A?)=DK(A)*Dth(A) + Kd*[I.Dh] + 2*K*[I.Dh]^2*[1/h](-3);
#call commuteWeights()
.sort;
* hide;
* .sort;
*#ENDBLOCK

*#BLOCK [P.D.D]
global [P.D.D] = start*P(A,B)*Dhat(A)*Dhat(B);
sum A,B;

#call Dh2DthOnce()
#call makeCommute()
#call tractorIdentities()
id xc(A?)*start = start*X(A);
#call commuteXoID()
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call Dh2Dth()

#call commuteDthoX()
#call commuteDthoI()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call uncommute()

.sort;
* hide;
* .sort;
*#ENDBLOCK




*#BLOCK [P.P.D.D]
global [P.P.D.D] = start*P(A,B)*P(B,C)*Dhat(A)*Dhat(C);
sum A,B,C;


#call Dh2DthOnce()
#call makeCommute()
#call tractorIdentities()
id xc(A?)*start = start*X(A);
#call commuteXoID()
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call Dh2Dth()

#call commuteDthoX()
#call commuteDthoI()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call uncommute()

.sort;
* hide;
* .sort;
*#ENDBLOCK

*#BLOCK [P.DP.D]
global [P.DP.D] = start*P(A,B)*DP(B,C,A)*Dhat(C);
sum A,B,C;
#call Dh2Dth()
#call makeCommute()
#call tractorIdentities()

.sort;
* hide;
* .sort;
*#ENDBLOCK

*#BLOCK [I.DP.D.D]
global [I.DP.D.D] = start*I(A)*DP(A,B,C)*Dhat(C)*Dhat(B);
sum A,B,C;

#call makeCommute()
#call tractorIdentities()
id xc(A?)*start = start*X(A);
#call commuteXoD()
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call Dh2DthOnce()
#call makeCommute()
#call tractorIdentities()
id xc(A?)*start = start*X(A);
id i(A?)*start = start*I(A);
repeat;
#call commuteXoID()
endrepeat;
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
#call commuteIoID()
id I(A?)*Dhat(A?) = [I.Dh];
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call Dh2Dth()

#call commuteDthoX()
#call commuteDthoI()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call uncommute()

.sort;
* hide;
* .sort;
*#ENDBLOCK


* #BLOCK [I.Pdd.D]
global [I.Pdd.D] = start*I(A)*Pdd(A,B)*Dhat(B);
sum A,B;

id I(A?)*Pdd(A?,B?)=op1*I(A)*[I.Dh]^2*P(A,B)*op2;
#call commuteIoID()
#call commuteWeights()
id start*op1*sigma = 0;

#call Dh2Dth()

id op1*[I.Dh]*I(A?)*[I.Dh]*P(A?,B?)*op2*I(B?)=op1*I(B)*[I.Dh]*I(A)*[I.Dh]*P(A,B)*op2;
id op1*[I.Dh]*I(A?)*[I.Dh]*P(A?,B?)*op2*X(B?)=op1*X(B)*[I.Dh]*I(A)*[I.Dh]*P(A,B)*op2;
id op1*X(A?)*K*[I.Dh]*P(A?,B?)*op2*I(B?) = op1*K*I(B)*X(A)*[I.Dh]*P(A,B)*op2;
id op1*X(A?)*K*[I.Dh]*P(A?,B?)*op2*X(B?) = op1*K*X(B)*X(A)*[I.Dh]*P(A,B)*op2;


#call commuteIDoP()
#call commuteWeights()
#call commuteSigmaLeft()
id start*op1*sigma = 0;

repeat;
id op1*sigma = sigma*op1;
id op1*K = K*op1;
id op1*Kd = Kd*op1;
id op1*Kdd = Kdd*op1;
id op1*X(A?) = X(A)*op1;
id op1*I(A?) = I(A)*op1;
id op1*DK(A?) = DK(A)*op1;
id op1*P(A?,B?) = P(A,B)*op1;
id op1*Pd(A?,B?) = Pd(A,B)*op1;
id op1*DP(?A) = DP(?A)*op1;

id I(A?)*P(A?,B?) = [1/d](-2)*X(B)*K;
id once I(A?)*Pd(A?,B?) = [1/d](-2)*X(B)*Kd + [1/d](-2)*I(B)*K - 2*[1/d](-2)*[1/d](-4)*sigma*DK(B) + 2*[1/d](-4)*sigma*P(A,C)*DP(A,B,C);
sum C;

#call commuteIDoX()
#call commuteIDoI()
#call commuteSigmaLeft()
#call commuteWeights()

#call commuteIDoK()

id Dhat(A?)*op2 = 0;
id [I.Dh]*op2 = 0;
id op1*op2 = 1;

#call makeCommute()
#call tractorIdentities()
endrepeat;

#call uncommute()
.sort;
* hide;
* .sort;
*#ENDBLOCK

*#BLOCK [Pd.D.D]
global [Pd.D.D] = start*Pd(A,B)*Dhat(A)*Dhat(B);
sum A,B;
.sort;
hide;
.sort;
*#ENDBLOCK

*#BLOCK [D.Pd.D]
global [D.Pd.D] = start*Dhat(A)*Pd(A,B)*Dhat(B);
sum A,B;

id Dhat(A?)*Pd(A?,B?)=DPd(A,B,A) + Pd(A,B)*Dhat(A) - 2*X(A)*DPd(A,B,E)*Dhat(E)*[1/h](-6);
sum E;
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start = start*X(A);
#call commuteXoD()
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id pd(A?,B?)*start*Dhat(A?)*Dhat(B?) = pd(A,B)*start*DhTemp(A)*DhTemp(B);

#call Dh2DthOnce()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id DhTemp(A?) = Dhat(A);
#call uncommute()

.sort;
hide;
.sort;
*#ENDBLOCK

*#BLOCK [DPd.D]
global [DPd.D] = start*DPd(A,B,A)*Dhat(B);
sum A,B;

#call Dh2Dth()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call uncommute()
.sort;
*#ENDBLOCK

unhide;
.sort;

*** Danger!
* #call makeCommute()

id dim=d+2;
id start=1;
id end=1;

* id d = drat(d,1);
* id [1/d](x?) = drat(1,d+x);
* id h(x?) = drat(hp+x,1);
* id [1/h](x?) = drat(1,hp+x);





bracket [I.Dh],DK,K,Kd,Kdd,P,Pd,DP,Dth,op,Dhat;

Format 250;
print +s;

.store;
save subIds.sav;

.end

==> anc/SubIdentities/xDIdentities.frm <==
#-

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

dimension dim;

*** We load all of the identities above identities of type X o [I.Dh]^k o D in the Lemma, as well as the identities ***
*** that come from Lemma 4.6.                                                                                       ***
*** Note that this loads in the "subIdentities" for all remaining computations going forward.  ***

load ixIds.sav;
load subIds.sav;

global X1D = start*X(A)*[I.Dh]*Dhat(A);
sum A;

#call commuteIDoD()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

.sort;



global X2D = start*X(A)*[I.Dh]^2*Dhat(A);
sum A;

repeat;
#call commuteIDright()
#call commuteIDoD()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;

id xc(A?)*start = start*X(A);
#call commuteXoID()
id X(A?)*[Dh,Dh](A?,B?) = 0;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
id i(A?)*i(B?)*start*[Dh,Dh](A?,B?) = 0;

.sort;



global X3D = start*X(A)*[I.Dh]^3*Dhat(A);
sum A;

#call commuteIDoD()
id start*X(A?)*[I.Dh]^2*X(A?)=start*X2X;

repeat;
#call commuteXoID()
#call commuteIoID()
#call commuteDoI()
#call commuteSigmaLeft()
#call commuteWeights()
endrepeat;

#call makeCommute()
#call tractorIdentities()

id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
id I(A?)*Dhat(A?) = [I.Dh];
id xc(A?)*start = start*X(A);
#call commuteXoD()
#call commuteWeights()
id X(A?)*P(A?,B?) = 0;
id X(A?)*[Dh,Dh](A?,B?) = 0;
id X(A?)*I(B?)*[Dh,Dh](A?,C?) = 0;
id I(A?)*I(B?)*[Dh,Dh](A?,B?) = 0;

repeat;
#call commuteDdotP()
#call commuteIDoI()
#call commuteIDoP()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;

id p(A?,B?)*start*[Dh,Dh](A?,B?) = 0;
id xc(A?)*start*[I.Dh]*Dhat(A?) = X1D;
#call commuteWeights()

id start*p(A?,B?)*Dhat(A?)*Dhat(B?)=start*[P.D.D];
.sort;


global X4D = start*X(A)*[I.Dh]^4*Dhat(A);
sum A;

#call commuteIDoD()
#call commuteWeights()

id start*X(A?)*[I.Dh]^3*X(A?)=start*X3X;
id start*X(A?)*[I.Dh]^3*Dhat(A?)=X3D;

id xc(A?)*start = start*X(A);
*** Hard-coded for efficiency.
repeat;
id X(A?)*K = K*X(A);
id X(A?)*I(B?) = I(B)*X(A);
id X(A?)*P(B?,C?) = P(B,C)*X(A);
#call commuteXoID()
endrepeat;
id P(A?,B?)*X(A?) = 0;
id X(A?)*[Dh,Dh](A?,B?) = 0;
id I(A?)*I(B?)*[Dh,Dh](A?,B?) = 0;
id I(A?)*P(A?,B?) = [1/d](-2)*K*X(B);
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);

id start*[I.Dh]*K=start*Kd + start*K*[I.Dh];
id start*[I.Dh]*Kd=start*Kdd + start*Kd*[I.Dh];

#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()


#do k=1,2
#call commuteIDoP()
#call commuteIDoPd()
#call commuteWeights()
#call commuteSigmaLeft()
#call commuteWeights()
#enddo

#call makeCommute()
#call tractorIdentities()

id xc(A?)*start*[I.Dh]^2*Dhat(A?) = X2D;
#call commuteWeights()

id once I(A?)*Pd(A?,B?)=Kd*X(B)*[1/d](-2) + K*I(B)*[1/d](-2) - 2*sigma*DK(B)*[1/d](-4)*[1/d](-2) + 2*sigma*P(A,C)*DP(A,B,C)*[1/d](-4);
sum C;
id I(A?)*P(A?,B?) = [1/d](-2)*K*X(B);
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call commuteIDoD()
#call commuteWeights()
#call commuteSigmaLeft()
#call commuteWeights() 
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start*[I.Dh]*X(A?) = X1X;

#call commuteDdotP()
#call commuteWeights() 
#call commuteIDoP()
#call commuteWeights() 
#call commuteIDoPd()
#call commuteWeights() 

#call commuteSigmaLeft()
#call commuteWeights()


id i(A?)*start*[I.Dh]^2*I(B?)=start*([I.Dh]*I(A)*[I.Dh]*I(B) - K*X(A)*[I.Dh]*I(B)*[1/d](-2));

id once I(A?)*[I.Dh]*I(B?)*[Dh,Dh](A?,B?) = 2*sigma*P(A,C)*Dhat(C)*[1/h](-2)*I(B)*[Dh,Dh](A,B);
sum C;

#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
id X(A?)*X(A?) = 0;
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
id X(A?)*I(B?)*[Dh,Dh](A?,C?) = 0;
id X(A?)*P(A?,B?) = 0;
id I(A?)*Dhat(A?) = [I.Dh];


id xc(A?)*start*[I.Dh]*I(B?)*[Dh,Dh](A?,B?) = start*2*sigma*Dhat(A)*[1/h](0)*I(B)*[Dh,Dh](A,B);
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call commuteIDoI()
#call commuteDoI()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call commuteIDoD()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id P(A?,B?)*X(B?) = 0;
id X(A?)*K*[Dh,Dh](A?,C?) = 0;
id p(A?,B?)*start*Dhat(A?)*X(B?) = 0;



#call commuteIDoI()
#call commuteDoI()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id [Dh,Dh](A?,B?)*P(B?,C?) = (Dhat(A)*Dhat(B) - Dhat(B)*Dhat(A))*P(B,C);

#do k=1,2,1
#call commuteDdotP()
id once Dhat(A?)*P(B?,C?) = DP(B,C,A) + P(B,C)*Dhat(A) - 2*X(A)*DP(B,C,E)*Dhat(E)*[1/h](-4);
sum E;
#call commuteIDoP()
#call commuteIDoPd()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call commuteIDoX()
#call commuteDoX()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#enddo


id i(A?)*i(B?)*start*[Dh,Dh](A?,B?) = 0;
id p(A?,C?)*p(C?,B?)*start*[Dh,Dh](A?,B?) = 0;


id xc(A?)*start = start*X(A);
#call commuteXoID()
#call commuteXoD()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()


id X(A?)*DP(A?,B?,C?) = -P(B,C);
id X(A?)*DP(B?,A?,C?) = -P(B,C);
id X(A?)*DP(B?,C?,A?) = -P(B,C);
id X(A?)*[Dh,Dh](A?,B?) = 0;

#call commuteIDoX()
#call commuteDoX()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()



#do k=1,2,1
#call commuteDdotP()
id once Dhat(A?)*P(B?,C?) = DP(B,C,A) + P(B,C)*Dhat(A) - 2*X(A)*DP(B,C,E)*Dhat(E)*[1/h](-4);
sum E;
#call commuteIDoP()
#call commuteIDoPd()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call commuteIDoX()
#call commuteDoX()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#enddo

repeat;
#call commuteIDoI()
#call commuteDoI()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;


repeat;
#call commuteIDoD()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;

id xc(A?)*start*Dhat(B?)*Dhat(A?) = start*X(A)*Dhat(B)*Dhat(A);
id xc(A?)*start*Dhat(B?)*Dhat(C?)*[Dh,Dh](A?,E?) = start*X(A)*Dhat(B)*Dhat(C)*[Dh,Dh](A,E);
id i(A?)*start*Dhat(B?)*DP(C?,E?,A?) = start*I(A)*Dhat(B)*DP(C,E,A);
#call commuteXoD()
#call commuteIoD()
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
id I(A?)*Dhat(A?) = [I.Dh];
id I(A?)*DP(B?,C?,A?) = Pd(B,C);
#call commuteXoD()
id X(A?)*[Dh,Dh](A?,B?) = 0;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call commuteDoX()
#call commuteDoI()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start*Dhat(B?)*DP(?C,A?,?E) = start*X(A)*Dhat(B)*DP(?C,A,?E);
#call commuteXoD()
id X(A?)*DP(A?,B?,C?) = -P(B,C);
id X(A?)*DP(B?,A?,C?) = -P(B,C);
id X(A?)*DP(B?,C?,A?) = -P(B,C);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id p(A?,B?)*[Dh,Dh](A?,B?) = 0;



*** Apply identities from SubIdentitiesCalc.frm ***
id p(A?,B?)*start*Dhat(A?)*Dhat(B?)*[I.Dh] = start*[P.D.D.ID];
id p(A?,B?)*start*Dhat(A?)*P(B?,C?)*Dhat(C?)=start*[P.D.P.D];
id p(A?,B?)*p(A?,C?)*start*Dhat(C?)*Dhat(B?)=start*[P.P.D.D];
id p(A?,B?)*dp(B?,C?,A?)*start*Dhat(C?)=start*[P.DP.D];
id p(A?,B?)*dp(C?,B?,A?)*start*Dhat(C?)=start*[P.DP.D];
id i(A?)*dp(A?,B?,C?)*start*Dhat(C?)*Dhat(B?)=start*[I.DP.D.D];
id i(A?)*pdd(A?,B?)*start*Dhat(B?)=start*[I.Pdd.D];
id start*Dhat(A?)*Pd(A?,B?)*Dhat(B?)=start*[D.Pd.D];
id dk(A?)*start*Dhat(A?)=start*[DK.D];
*** Feint
id pd(A?,B?)*start*Dhat(A?)*Dhat(B?)=start*[Pd.D.D];
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id i(A?)*start*Dhat(B?)*Dhat(A?) = start*I(A)*Dhat(B)*Dhat(A);
#call commuteIoD()
id I(A?)*Dhat(A?) = [I.Dh];
#call commuteIDoD()
repeat;
#call commuteDoX()
#call commuteDoI()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;



*** Apply identities from SubIdentitiesCalc.frm ***
id p(A?,B?)*start*Dhat(A?)*Dhat(B?)*[I.Dh] = start*[P.D.D.ID];
id p(A?,B?)*start*Dhat(A?)*P(B?,C?)*Dhat(C?)=start*[P.D.P.D];
id p(A?,B?)*p(A?,C?)*start*Dhat(C?)*Dhat(B?)=start*[P.P.D.D];
id p(A?,B?)*dp(B?,C?,A?)*start*Dhat(C?)=start*[P.DP.D];
id p(A?,B?)*dp(C?,B?,A?)*start*Dhat(C?)=start*[P.DP.D];
id i(A?)*dp(A?,B?,C?)*start*Dhat(C?)*Dhat(B?)=start*[I.DP.D.D];
id i(A?)*pdd(A?,B?)*start*Dhat(B?)=start*[I.Pdd.D];
id start*Dhat(A?)*Pd(A?,B?)*Dhat(B?)=start*[D.Pd.D];
id dk(A?)*start*Dhat(A?)=start*[DK.D];
*** Feint
id pd(A?,B?)*start*Dhat(A?)*Dhat(B?)=start*[Pd.D.D];


#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start = start*X(A);
#call commuteXoD()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call commuteXoD()
#call commuteXoID()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id X(A?)*[Dh,Dh](A?,B?) = 0;
#call commuteDoX()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()


id xc(A?)*start*Dhat(B?)*[Dh,Dh](A?,B?) = 0;
#call commuteDoI()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()



id pd(A?,B?)*start*[Dh,Dh](A?,B?) = 0;
id p(A?,C?)*p(C?,B?)*start*[Dh,Dh](A?,B?) = 0;
id p(A?,B?)*start*[I.Dh]*[Dh,Dh](A?,B?) = 0;
id i(A?)*[Dh,Dh](A?,B?) = -i(A)*[Dh,Dh](B,A);

*** Dthext tautologically defined.
id [Dh,Dh](A?,B?)*Dhat(C?) = [Dh,Dh](A,B)*(Dthext(C) + I(C)*[I.Dh] - X(C)*[I.Dh]^2*[1/h](-3));
#call commuteWeights()

id [Dh,Dh](A?,B?)*X(C?) = X(C)*[Dh,Dh](A,B) + 2*(X(A)*[Dh,Dh](B,C)*[1/h](-2) - X(B)*[Dh,Dh](A,C)*[1/h](-2));
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

repeat;
id once [I.Dh]*K = Kd+K*[I.Dh]-2*sigma*DK(A)*Dhat(A)*[1/h](-6);
sum A;
id once [I.Dh]*Kd = Kdd+Kd*[I.Dh]-2*sigma*DKd(A)*Dhat(A)*[1/h](-8);
sum A;
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;

id dk(A?)*start*Dhat(A?)=start*[DK.D];
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id P(A?,B?)*X(A?) = 0;

#call uncommute()

id P(A?,B?)*P(B?,C?)*Dth(C?)*Dth(A?) = P(A,B)*P(B,C)*Dth(A)*Dth(C);
id P(A?,B?)*P(A?,C?)*P(B?,C?) = P(A,B)*P(B,C)*P(C,A);


.sort;


id start=1;
.sort;

* PolyRatFun drat;
* id d = drat(d,1);
* id [1/d](x?) = drat(1,d+x);
* id h(x?) = drat(hp+x,1);
* id [1/h](x?) = drat(1,hp+x);



* bracket [I.Dh],K,Kd,Kdd,P,Pd, DP,DPd,Dth,op, [Dh,Dh], Dhat;

*** Output above calculations to the command line. 
Format 250;
print +s;

*** Saves the results from this calculation in xiIds.sav. Note that because we loaded xIds.sav into this ***
*** calculation, those results are also stored in xiIds.sav.                                             ***
.store;
save xdIds.sav;

.end

==> anc/SubIdentities/xIdentities.frm <==
#-

* Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

dimension dim;


*** We begin by computing X o [I.Dh] o X along Sigma. ***
global X1X = start*X(E)*[I.Dh]*X(E);
sum E;

#call commuteIDoX()
#call commuteWeights()
#call commuteSigmaLeft()
#call makeCommute()
#call tractorIdentities()
#call uncommute()
.sort;

*** Having computed X o [I.Dh] o X, we can now compute X o [I.Dh]^2 o X along Sigma. ***
global X2X = start*X(E)*[I.Dh]^2*X(E);
sum E;

repeat;
#call commuteIDoX()
#call commuteDoX()
#call commuteIDoI()
#call commuteDoI()
#call commuteSigmaLeft()
#call makeCommute()
#call tractorIdentities()
#call uncommute()
endrepeat;

.sort;

*** We can now compute X o [I.Dh]^3 o X along Sigma using the two previous results.  ***
global X3X = start*X(E)*[I.Dh]^3*X(E);
sum E;

#call commuteIDoX()
id start*X(A?)*[I.Dh]^2*X(A?)=X2X;
repeat;
#call commuteIDoX()
#call commuteIDoI()
#call commuteDoI()
#call commuteSigmaLeft()
endrepeat;

#call makeCommute()
#call tractorIdentities()

#call commuteIDoD()
#call makeCommute()
#call tractorIdentities()


repeat;
#call commuteDoX()
#call commuteIDoI()
#call commuteDoI()
#call commuteSigmaLeft()
#call makeCommute()
#call tractorIdentities()
#call uncommute()
endrepeat;


.sort;

*** Finally, we compute X o [I.Dh]^4 o X along Sigma, as before. ***
global X4X = start*X(E)*[I.Dh]^4*X(E);
sum E;

#call commuteIDoX()
id start*X(A?)*[I.Dh]^3*X(A?)=X3X;
#call commuteWeights()
#call commuteSigmaLeft()
#call makeCommute()
#call tractorIdentities()

repeat;
#call commuteIDoI()
endrepeat;
#call commuteIDoD()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call commuteSigmaLeft()

#call commuteIDoX()
id xc(A?)*start*[I.Dh]*X(A?)=X1X;
id xc(A?)*start*[I.Dh]^2*X(A?)=X2X;
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start = start*X(A);
#call commuteXoID()

id X(A?)*I(A?) = sigma;
id X(A?)*P(A?,B?) = 0;
id X(A?)*I(C?)*[Dh,Dh](A?,E?) = 0;
id I(A?)*I(B?)*[Dh,Dh](A?,B?) = 0;
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
#call commuteSigmaLeft()
#call makeCommute()
id i(A?)*start*Dhat(A?) = start*[I.Dh];
#call tractorIdentities()

#call uncommute()

.sort;

id start=1;

*** Group useful terms. ***
bracket [I.Dh], K;

.sort;
* nfunction hinv,IDh;
* cfunction dinv;
* id start = 1;
* id [I.Dh] = IDh;
* id [1/h](x?) = hinv(x);
* id [1/d](x?) = dinv(x);

*** Output above calculations to the command line. 
Format 250;
print +s;

*** Save the calculations above to the file xIds.sav. ***
.store;
save xIds.sav;

.end

==> anc/SubIdentities/xiIdentities.frm <==
#-

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

dimension dim;

*** We load in the results from the previous calculation, X o [I.Dh]^k o X, stored in the file xIds.sav. ***
load xIds.sav;

*** We begin by computing X o [I.Dh] o I along Sigma. ***
global X1I = start*X(E)*[I.Dh]*I(E);
sum E;

#call commuteIDright()
#call makeCommute()
#call tractorIdentities()

.sort;

*** Having computed X o [I.Dh] o I, we can now compute X o [I.Dh]^2 o I along Sigma. ***
global X2I = start*X(F)*[I.Dh]^2*I(F);
sum F;

#call commuteIDright()
#call makeCommute()
#call tractorIdentities()


.sort;

*** We can now compute X o [I.Dh]^3 o I along Sigma using the previous results.  ***
global X3I = start*X(E)*[I.Dh]^3*I(E);
sum E;

#call commuteIDright()
#call makeCommute()
#call tractorIdentities()
#call makeCommute()

.sort;

*** We can now compute X o [I.Dh]^4 o I along Sigma using the previous results.  ***
global X4I = start*X(E)*[I.Dh]^4*I(E);
sum E;

#call commuteIDoX()
#call commuteIDoI()
#call commuteIDos()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id start*xc(A?)*[I.Dh]^3*I(A?)=X3I;
id start*xc(A?)*[I.Dh]^3*X(A?)=start*X3X;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start = start*X(A);
repeat;
#call commuteXoID()
#call commuteIoID()
endrepeat;

id I(A?)*P(A?,B?) = [1/d](-2)*K*X(B);
id X(A?)*P(A?,B?) = 0;
id X(A?)*Dhat(A?) = (1/2)*(h(0)-d);
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

#call commuteDdotP()
*** No Leibniz failure along Sigma.
id start*[I.Dh]*K=start*Kd+start*K*[I.Dh];
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id start*p(A?,B?)*Dhat(A?)*Dhat(B?)=start*(P(A,B)*Dth(A)*Dth(B)+K*[I.Dh]*h(-4)*[1/d](-2));
#call makeCommute()

#call uncommute()

id start=1;

bracket K,Kd,[I.Dh],P,Dth;

.sort;
* nfunction hinv,IDh;
* cfunction dinv,PDtDt;
* id start = 1;
* id [I.Dh] = IDh;
* id p(A?,B?)*Dth(A?)*Dth(B?) = PDtDt;
* id [1/h](x?) = hinv(x);
* id [1/d](x?) = dinv(x);

*** Output above calculations to the command line. 
Format 250;
print +s;

*** Saves the results from this calculation in xiIds.sav. Note that because we loaded xIds.sav into this ***
*** calculation, those results are also stored in xiIds.sav.                                             ***
.store;
save xiIds.sav;

.end

==> anc/Tractor-Identities/DP2.frm <==
#-
*** Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

ntensor Pdt(symmetric);

.sort;

#procedure commuteDbRight()
repeat;
id I(A?)*sigma = sigma*I(A);
id I(A?)*X(B?) = X(B)*I(A);
id I(A?)*Ln(B?,C?) = Ln(B,C)*I(A);
id I(A?)*Fn(B?,C?) = Fn(B,C)*I(A);
id Dbh(A?)*sigma = 0;
#call commuteDboX()
id once Dbh(A?)*Ln(B?,C?)=Ln(B,C)*Dbh(A) + DbLn(B,C,A) - 2*X(A)*DbLn(B,C,E)*Dbh(E)*[1/h](-5);
sum E;
id once Dbh(A?)*DbLn(B?,C?,E?)=DbLn(B,C,E)*Dbh(A)+DbLn(B,C,E,A)-2*X(A)*DbLn(B,C,E,F)*Dbh(F)*[1/h](-7);
sum F;
id once Dbh(A?)*Fn(B?,C?)=Fn(B,C)*Dbh(A) + DbFn(B,C,A) - 2*X(A)*DbFn(B,C,E)*Dbh(E)*[1/h](-7);
sum E;
id once Dbh(A?)*K = K*Dbh(A) + DbK(A) - 2*X(A)*DbK(Ap)*Dbh(Ap)*[1/h](-7);
sum Ap;
id once Dbh(A?)*Kd = Kd*Dbh(A) + DbKd(A) - 2*X(A)*DbKd(Ap)*Dbh(Ap)*[1/h](-9);
sum Ap;
id once Dbh(A?)*DbK(B?) = DbK(B)*Dbh(A) + DbK(B,A) - 2*X(A)*DbK(B,Ap)*Dbh(Ap)*[1/h](-9);
sum Ap;

id Dbh(A?)*[I](B?,C?) = [I](B,C)*Dbh(A);
#call commuteWeights()
endrepeat;
#endprocedure

#procedure evaluateWeights()
id dim = d+2;
id db = d-1;
id [1/db](x?) = [1/d](x-1);
id hc(x?) = d+x;
id [1/hc](x?) = [1/d](x);

id [hashTr](A?,B?)*end = 0;
#endprocedure


local [DtP] = start*Dth([A])*P([B],[C])*end;

id P(A?,B?) = Ln(A,B) + X(A)*X(B)*(-1/2)*[1/d](-3)^2*Kd + [1/d](-2)*(I(A)*X(B) + I(B)*X(A))*K - [1/d](-2)*[1/d](-3)*X(A)*X(B)*Kd;

id Dth(A?)*Ln(B?,C?)*end = DtLn(B,C,A)*end;


id Dth(A?) = Dhat(A) - I(A)*[I.Dh] + X(A)*[I.Dh]^2*[1/h](-3);

repeat;
#call commuteDoI()
#call commuteIDoI()
#call commuteDoX()
#call commuteIDoX()
#call commuteSigmaLeft()
#call commuteIDoK()
id once Dhat(A?)*K*end = DK(A)*end;
id once Dhat(A?)*Kd*end = DKd(A)*end;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;

id [I.Dh]*end = 0;
id Dhat(A?)*end = 0;

id dtln(A?,B?,C?)*start*end = start*Dth(C)*Ln(A,B)*end;



repeat;
*** Rewrite remaining Dth as Dbh and handle the hash action. ***
#call DtToDb()
#call commuteWeights()
#call commuteDbRight()
#call commuteWeights()
#call makeCommute()
#call commuteWeights()

#call hashTrAction()
#call gammaIdentities()
#call makeCommute()
#call tractorIdentities()
#call gammaIdentities()
endrepeat;

#call expandgamma()
#call ptoln()


#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
.sort;

id Dbh(A?)*end = 0;
id start*end = 1;


.sort;
hide;
.sort;

local [DtP.DtP] = [DtP]*[DtP];
sum [A],[B],[C];

#call tractorIdentities()
#call evaluateWeights()
#call gammaIdentities()
#call tractorIdentities()
#call evaluateWeights()


.sort;
hide;
.sort;

local [P.Pdd] = (1/2)*kdd - pd(A,B)*pd(A,B) + [1/d](-6)*dp(A,B,C)*dp(A,B,C);
sum A,B,C;
.sort;
hide;
.sort;



.sort;
hide;
.sort;

local [DP.DP] = start*Dhat(A)*P(B,C)*end*start*Dhat(A)*P(B,C)*end;
sum A,B,C;

id Dhat(A?) = Dth(A) + I(A)*[I.Dh] - X(A)*[I.Dh]^2*[1/h](-3);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()

id start*Dth(A?)*P(B?,C?)*end = dtp(B,C,A)*start*end;
id [I.Dh]*P(A?,B?)*end = Pd(A,B)*end;
id [I.Dh]*Pd(A?,B?)*end = Pdd(A,B)*end;
#call makeCommute()
#call evaluateWeights()

id p(A?,B?)*pdd(A?,B?) = [P.Pdd];
id dtp(A?,B?,C?)*dtp(A?,B?,C?) = [DtP.DtP];
#call commuteWeights()
#call evaluateWeights()

id end*start = 1;

.sort;
hide;
.sort;

*** [DP.DP] involves some amount of itself, so we rearrange to solve for it. ***
*** That is, [DP.DP] = a*[DP.DP] + more. We can extract for a.               ***

local [DP.DP-coeff] = [DP.DP];
id dp(A?,B?,C?)*dp(A?,B?,C?)*start*end = 1;
id start = 0;
.sort;
hide;
.sort;

*** The above shows that [DP.DP] = 2/((d-5)*(d-6))*[DP.DP] + more. ***

* * * * *** Extract 1/(1-a) ***
* * * * *** First, extract 1-a. ***
* * * * local [1/(1-a)] = 1-[DP.DP-coeff];
* * * * .sort;
* * * * * Replace the function (x/y) with (y/x), which effectively replaces (1-a) with 1/(1-a) in [1/(1-a)].
* * * * id drat(x?,y?) = drat(y,x);
* * * * .sort;
* * * * hide;
* * * * .sort;

*** Subtract a*[DP.DP] from both sides of [DP.DP] = a*[DP.DP] + more.  ***
*** Equation is now (d-4)*(d-7)/((d-5)*(d-6))*[DP.DP] = stuff.           ***
local [(1-a)*DP^2] = [DP.DP] - [DP.DP-coeff]*dp(A,B,C)*dp(A,B,C)*start*end;
sum A,B,C;
.sort;
hide;
.sort;


*** We can now write an explicit expression for [DP.DP]. 
global [DP^2] = (d-5)*(d-6)*[1/d](-4)*[1/d](-7)*[(1-a)*DP^2];

id start*end = 1;


* * * .sort;
* * * PolyRatFun drat;
* * * .sort;
* * * id [1/db](x?) = [1/d](x-1);
* * * id d = drat(d,1);
* * * id [1/d](x?) = drat(1,d+x);





Format 250;

print +s;
.store;
save DP2.sav;

.end

==> anc/Tractor-Identities/DbPdotT.frm <==
#-
*** Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

#procedure commuteDbRight()
repeat;
id I(A?)*sigma = sigma*I(A);
id I(A?)*X(B?) = X(B)*I(A);
id I(A?)*Ln(B?,C?) = Ln(B,C)*I(A);
id I(A?)*Fn(B?,C?) = Fn(B,C)*I(A);
id Dbh(A?)*sigma = 0;
#call commuteDboX()
id once Dbh(A?)*Ln(B?,C?)=Ln(B,C)*Dbh(A) + DbLn(B,C,A) - 2*X(A)*DbLn(B,C,E)*Dbh(E)*[1/h](-5);
sum E;
id once Dbh(A?)*DbLn(B?,C?,E?)=DbLn(B,C,E)*Dbh(A)+DbLn(B,C,E,A)-2*X(A)*DbLn(B,C,E,F)*Dbh(F)*[1/h](-7);
sum F;
id once Dbh(A?)*Fn(B?,C?)=Fn(B,C)*Dbh(A) + DbFn(B,C,A) - 2*X(A)*DbFn(B,C,E)*Dbh(E)*[1/h](-7);
sum E;
id once Dbh(A?)*K = K*Dbh(A) + DbK(A) - 2*X(A)*DbK(Ap)*Dbh(Ap)*[1/h](-7);
sum Ap;
id once Dbh(A?)*Kd = Kd*Dbh(A) + DbKd(A) - 2*X(A)*DbKd(Ap)*Dbh(Ap)*[1/h](-9);
sum Ap;
id once Dbh(A?)*DbK(B?) = DbK(B)*Dbh(A) + DbK(B,A) - 2*X(A)*DbK(B,Ap)*Dbh(Ap)*[1/h](-9);
sum Ap;

id Dbh(A?)*[I](B?,C?) = [I](B,C)*Dbh(A);
#call commuteWeights()
endrepeat;
#endprocedure

#procedure evaluateWeights()
id dim = d+2;
id db = d-1;
id [1/db](x?) = [1/d](x-1);
id hc(x?) = d+x;
id [1/hc](x?) = [1/d](x);

id [hashTr](A?,B?)*end = 0;
id [hashTrB](A?,B?)*end = 0;
#endprocedure

*** This file contains Pdt = Pd + more and Pd = Pdt - more.
load PdotT.sav;
*** This file contains (DP)^2 = stuff.
load DP2.sav;

global [Dbh.PdT] = start*Dbh([B])*[PdT]*end;
sum [B];

*** Use Leibniz to commute Dbh right whenever possible - this is possible except on Pd. ***
id I(A?)*Kd = Kd*I(A);
repeat id I(A?)*K = K*I(A);
#call commuteDbRight()
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start*Dbh(A?) = start*(1/2)*(h(0)-d);
#call commuteWeights()
#call makeCommute()
#call evaluateWeights()
#call tractorIdentities()

#call makeCommute()
#call evaluateWeights()
#call tractorIdentities()

id Dbh(A?)*end = 0;
.sort;



repeat;
*** Rewrite remaining Dbh as Dth and handle the hash action. ***
#call DbToDt()
#call commuteWeights()
#call commuteDbRight()
#call commuteWeights()
#call makeCommute()
#call commuteWeights()

#call hashTrAction()
#call gammaIdentities()
#call makeCommute()
#call tractorIdentities()
#call gammaIdentities()
#call evaluateWeights()
endrepeat;

#call expandgamma()

repeat;
#call commuteDtoI()
endrepeat;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
.sort;


*** Rewrite remaining Dth as Dhat + more. ***
id Dth(A?) = Dhat(A) - I(A)*[I.Dh] + X(A)*[I.Dh]^2*[1/h](-3);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
.sort;

*** Push contracted X's to simplify. ***
id xc(A?)*start*Dhat(B?)*Pd(A?,C?) = start*X(A)*Dhat(B)*Pd(A,C);
#call commuteXoD()
id X(A?)*Pd(A?,B?) = -X(B)*K*[1/d](-2);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

repeat;
#call commuteDoX()
#call commuteDoK()
endrepeat;
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
.sort;


*** Push other contracted X's and I's to simplify. ***
id i(A?)*start*[I.Dh]*Pd(A?,B?) = start*I(A)*[I.Dh]*Pd(A,B);
id i(A?)*start*[I.Dh]^2*Pd(A?,B?) = start*I(A)*[I.Dh]^2*Pd(A,B);
id xc(A?)*start*[I.Dh]*Pd(A?,B?) = start*X(A)*[I.Dh]*Pd(A,B);
id xc(A?)*start*[I.Dh]^2*Pd(A?,B?) = start*X(A)*[I.Dh]^2*Pd(A,B);

repeat;
#call commuteIoID()
#call commuteXoID()
#call commuteIDos()
#call commuteWeights()
#call XdotintoPd()
#call IdotintoPd()
endrepeat;
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
.sort;

repeat;
#call commuteIDoX()
#call commuteIDoI()
#call commuteIDos()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call commuteIDoK()
#call commuteDoK()
endrepeat;

id [I.Dh]*end = 0;
id Dhat(A?)*end = 0;
#call evaluateWeights()
.sort;


*** Handle D.Pd terms. ***
id Dhat(A?)*Pd(A?,B?)*end = Dhat(A)*[I.Dh]*P(A,B)*end;
#call commuteDoID()
#call commuteWeights()

#call DDtoW()
#call commuteWeights()
id Dhat(A?)*P(B?,C?)*end = DP(B,C,A)*end;
#call hashTrAction()
#call evaluateWeights()

id xc(A?)*start*Dhat(B?)*DP(?C,A?,?E) = start*X(A)*Dhat(B)*DP(?C,A,?E);
#call commuteXoD()
#call commuteWeights()
id X(A?)*DP(B?,A?,C?) = -P(B,C);
id DP(A?,B?,B?) = 0;
#call makeCommute()
#call tractorIdentities()
id dp(A?,B?,C?)*start*end = start*Dhat(C)*P(A,B)*end;
.sort;

*** Remaining non-simplified is P.DP - rewrite the Dhat as Dth and then rewrite P as L. ***
id Dhat(A?) = Dth(A) + I(A)*[I.Dh] - X(A)*[I.Dh]^2*[1/h](-3);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()

id xc(A?)*start*[I.Dh]*P(A?,B?)*end = -k*xc(B)*[1/d](-2)*start*end;
#call commuteWeights()

repeat;
#call PtoLn()
#call ptoln()
#call commuteDtoI()
#call commuteDtoX()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;
.sort;


*** Rewrite Dth as Dbh. ***
#call DtToDb()
#call commuteWeights()
#call commuteDbRight()
#call commuteWeights()
#call makeCommute()
#call commuteWeights()

#call hashTrAction()
#call gammaIdentities()
#call makeCommute()
#call tractorIdentities()
#call gammaIdentities()

#call expandgamma()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
.sort;

id Dbh(A?)*end = 0;
.sort;

*** Begin rewriting non-hypersurface tractors as hypersurface tractors. ***
repeat;
id pd([A]?,[B]?)*start*end = start*[Pd]*end;
#call ptoln()
#call pdttofn()
id dk(A?) = dtk(A) + i(A)*kd - xc(A)*kdd*[1/d](-7);
id dtk(A?)*start*end = dbk(A)*start*end - xc(A)*[1/d](-7)*(2*gamma(C,[#1],[#2])*start*[hashTr]([#1],[#2])*DbK(C)*end - (3*(d-1) + 2)*(-2)*k^2*(1/2)*[1/d](-1)*[1/d](-2)*start*end);
#call hashTrAction()
#call gammaIdentities()
#call expandgamma()
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
*** This is the result of the above computation.
* id dtk(A?) = dbk(A) + xc(A)*[1/d](-7)*(-2)*k^2*(1/2)*[1/d](-2);
id once kd = -2*(d-3)*ln(A,B)*fn(A,B);
sum A,B;
endrepeat;

#call evaluateWeights()
id start*end = 1;


.sort;
hide;
.sort;

local [dbpdt] = start*[Dbh.PdT]*end;
#call uncommute()
id start = 1;
id end = 1;

.sort;
hide;
.sort;




global [DbDbPdT] = start*Dbh([A])*[dbpdt]*end;
sum [A];


*** Commute Dbh to the right as much as possible, that is for every term that's not Wn. ***
#call commuteDbRight()
#call makeCommute()
#call tractorIdentities()
id xc(A?)*start*Dbh(A?) = start*(1/2)*(h(0)-d);
#call commuteWeights()
#call makeCommute()

* id Dbh(A?)*I(A?) = 0;
* id Dbh(A?)*I(B?) = I(B)*Dbh(A);
#call makeCommute()
#call tractorIdentities()

id Dbh(A?)*end = 0;
#call commuteWeights()
#call evaluateWeights()
.sort;

*** Push a contracted X inward to simplify. ***
id xc(A?)*start*Dbh(B?)*Wn(?C,A?,?E) = start*X(A)*Dbh(B)*Wn(?C,A,?E);
#call commuteXoDb()
id X(A?)*Wn(?B,A?,?C) = 0;
#call commuteWeights()
#call makeCommute()
#call evaluateWeights()
#call tractorIdentities()
.sort;

#call evaluateWeights()

repeat;
*** Rewrite remaining Dbh as Dth and handle the hash action. ***
#call DbToDt()
#call commuteWeights()
#call commuteDbRight()
#call commuteDtoI()
#call commuteWeights()
#call makeCommute()
#call commuteWeights()

#call hashTrAction()
#call gammaIdentities()
#call makeCommute()
#call tractorIdentities()
#call gammaIdentities()
#call evaluateWeights()
endrepeat;

#call expandgamma()
#call evaluateWeights()

* *** Push a contracted X inward to simplify. ***
* id xc(A?)*start*Dth(B?)*Wn(?C,A?,?E) = start*X(A)*Dth(B)*Wn(?C,A,?E);
* id X(B?)*Dth(A?) = Dth(A)*X(B) - ((d_(A,B) - I(A)*I(B)) - 2*X(A)*Dth(B)*[1/h](-1) + [1/d](-2)*K*X(A)*X(B)*[1/h](-1));
* id X(A?)*Wn(?B,A?,?C) = 0;
* #call commuteWeights()
* #call makeCommute()
* #call evaluateWeights()
* #call tractorIdentities()
* .sort;



*** Rewrite Dth as Dhat to handle Wn. ***
id Dth(A?) = Dhat(A) - I(A)*[I.Dh] + X(A)*[I.Dh]^2*[1/h](-3);
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()




*** Handle Dhat.Wn ***
id once Dhat(A?)*Wn(?B,A?,?C) = Dhat(A)*I(E)*W(E,?B,A,?C);
sum E;
#call commuteDoI()
#call commuteWeights()
id Dhat(A?)*W(?B,A?,?C)*end = 0;
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()



*** Push a contracted X inward to simplify. ***
id xc(A?)*start*Dhat(B?)*Wn(?C,A?,?E) = start*X(A)*Dhat(B)*Wn(?C,A,?E);
#call commuteXoD()
id X(A?)*Wn(?B,A?,?C) = 0;
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
.sort;



*** Maybe a smarter way through at this point....

*** Re-express Wn as [Dh,Dh].I. ***
id once Wn(A?,B?,C?) = W(C,B,A,E)*I(E);
sum E;
id W(A?,B?,C?,E?)*I(E?)*end = ([Dh,Dh](A,B)*I(C) - 2*[1/d](-4)*(X(A)*W(B,E,[#1],[#2])*[hashTr]([#1],[#2])*P(E,C) - X(B)*W(A,E,[#1],[#2])*[hashTr]([#1],[#2])*P(E,C)))*end;
sum [#1],[#2];
#call hashTrAction()
#call evaluateWeights()
.sort;

*** Push contracted X's in ***
id xc(A?)*start = start*X(A);
repeat;
#call commuteXoID()
#call commuteXoD()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;
.sort;

*** Simplify non-commuting tractors. ***
id X(A?)*X(A?) = 0;
id X(A?)*W(?B,A?,?C) = 0;
id X(A?)*X(B?)*W(?C,A?,?E) = 0;
id X(A?)*[Dh,Dh](A?,B?) = 0;
id W(?A,B?,?C,B?,?E) = 0;
id I(A?)*X(A?) = sigma;
#call commuteSigmaLeft()
#call commuteWeights()
#call evaluateWeights()
#call makeCommute()
#call tractorIdentities()

*** Push tractors left of [I.Dh]. ***
repeat;
id W(?A)*P(B?,C?) = P(B,C)*W(?A);
#call commuteIDoI()
#call commuteIDoX()
#call commuteDoX()
#call commuteDoP()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;


*** Push contracted X's in ***
id xc(A?)*start = start*X(A);
repeat;
#call commuteXoD()
#call commuteSigmaLeft()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;
id X(A?)*W(?B,A?,?C) = 0;
.sort;


*** Start to handle commutators. ***
id [Dh,Dh](A?,B?) = Dhat(A)*Dhat(B) - Dhat(B)*Dhat(A);
id Dhat(A?)*Dhat(A?) = 0;
id Dhat(A?)*Dhat(B?)*Dhat(A?) = [Dh,Dh](A,B)*Dhat(A);
id Dhat(A?)*I(B?)*end = P(A,B)*end;
.sort;

*** Commute ID to the right of Dhat. ***
#call commuteIDoD()
#call commuteWeights()
#call evaluateWeights()
#call makeCommute()
#call tractorIdentities()
id [I.Dh]*P(A?,B?)*end = Pd(A,B)*end;
id start*[I.Dh]*Pd(B?,C?)*end = pdd(B,C)*start*end;
.sort;
#call evaluateWeights()


*** Push contracted Xs, Is in ***
id i(A?)*start = start*I(A);
id xc(A?)*start = start*X(A);
repeat;
#call commuteXoD()
#call commuteIoD()
#call commuteSigmaLeft()
#call commuteWeights()
#call evaluateWeights()
#call makeCommute()
#call tractorIdentities()
id X(A?)*P(A?,B?) = 0;
id I(A?)*P(A?,B?) = [1/d](-2)*X(B)*K;
id I(A?)*Pd(B?,A?) = X(B)*Kd*[1/d](-2) + I(B)*K*[1/d](-2) - 2*sigma*[1/d](-2)*[1/d](-4)*DK(B) + 2*sigma*[1/d](-4)*P(A,C)*DP(A,B,C);
endrepeat;
.sort;

*** Commute Xs, Is back left. ***
repeat;
#call commuteDoI()
#call commuteDoX()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
endrepeat;
.sort;


*** Rewrite commutators. ***
#call DDtoW()
#call commuteWeights()
id Dhat(A?)*P(B?,C?)*end = DP(B,C,A)*end;
#call hashTrAction()
#call evaluateWeights()


*** Temporarily rewrite Ln as P. ***
#call lntop()
#call commuteWeights()
#call tractorIdentities()

*** Rewrite P.Pdd as Kdd + more. ***
id once p(A?,B?)*pdd(A?,B?) = (1/2)*kdd - pd(A,B)*pd(A,B) + [1/d](-6)*dp(A,B,C)*dp(A,B,C);
sum C;
#call commuteWeights()
#call evaluateWeights()

*** Rewrite DP^2 as DbLn^2 + more. ***
id dp(A?,B?,C?)*dp(A?,B?,C?) = [DP^2];
.sort;




*** Begin rewriting non-hypersurface tractors as hypersurface tractors. ***
*** Begin rewriting non-hypersurface tractors as hypersurface tractors. ***
repeat;
id pd([A]?,[B]?)*start*end = start*[Pd]*end;
#call ptoln()
#call pdttofn()
id dk(A?) = dtk(A) + i(A)*kd - xc(A)*kdd*[1/d](-7);
id dtk(A?)*start*end = dbk(A)*start*end - xc(A)*[1/d](-7)*(2*gamma(C,[#1],[#2])*start*[hashTr]([#1],[#2])*DbK(C)*end - (3*(d-1) + 2)*(-2)*k^2*(1/2)*[1/d](-1)*[1/d](-2)*start*end);
#call hashTrAction()
#call gammaIdentities()
#call expandgamma()
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
*** This is the result of the above computation.
* id dtk(A?) = dbk(A) + xc(A)*[1/d](-7)*(-2)*k^2*(1/2)*[1/d](-2);
id once kd = -2*(d-3)*ln(A,B)*fn(A,B);
sum A,B;
endrepeat;
.sort;


*** Handle Db.Db.Ln terms. ***
id dbln(A?,B?,C?,E?)*start*end = start*Dbh(E)*Dbh(C)*Ln(A,B)*end;
id xc(A?)*start = start*X(A);
#call commuteXoDb()
#call commuteWeights()
#call makeCommute()
#call tractorIdentities()
id X(A?)*Dbh(C?)*Ln(A?,B?)*end = -Ln(B,C)*end;
.sort;

id Dbh(A?)*Dbh(B?)*Ln(A?,C?)*end = [Dbh,Dbh](A,B)*Ln(A,C)*end;
#call DbDbtoWb()
#call commuteWeights()
id Dbh(A?)*Ln(B?,C?)*end = DbLn(B,C,A)*end;
#call hashTrBAction()
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
.sort;



*** More simplification. ***
*** Forgot to sum here....
id once ln(A?,E?)*ln(B?,E?)*wnn(A?,B?) = ln(A,E)*ln(B,E)*(ln(A,C)*ln(C,B) - [1/d](-1)*k*(d_(A,B) - i(A)*i(B)) - (d-3)*fn(A,B));
sum C;

id ln(A?,C?)*ln(B?,E?)*wc(A?,B?,C?,E?) = ln(A,C)*ln(B,E)*(wbc(A,B,C,E) - ln(A,C)*ln(E,B) + ln(A,E)*ln(C,B) - [i](A,C)*fn(E,B) + [i](A,E)*fn(C,B) + [i](B,C)*fn(E,A) - [i](B,E)*fn(C,A) - [1/d](-1)*[1/d](-2)*k*([i](A,C)*[i](E,B) - [i](A,E)*[i](C,B)));
id ln(A?,E?)*ln(B?,C?)*wc(A?,B?,C?,E?) = ln(A,E)*ln(B,C)*(wbc(A,B,C,E) - ln(A,C)*ln(E,B) + ln(A,E)*ln(C,B) - [i](A,C)*fn(E,B) + [i](A,E)*fn(C,B) + [i](B,C)*fn(E,A) - [i](B,E)*fn(C,A) - [1/d](-1)*[1/d](-2)*k*([i](A,C)*[i](E,B) - [i](A,E)*[i](C,B)));
#call tractorIdentities()



*** Rearrange indices for uniformity. ***
id ln(A?,B?) = TenC(A,B);
id TenC(A?,B?)*wbc(A?,C?,B?,E?) = -TenC(A,B)*wbc(A,C,E,B);
id TenC(C?,E?)*wbc(A?,C?,B?,E?) = -TenC(C,E)*wbc(C,A,B,E);
id TenC(B?,C?)*wbc(A?,C?,B?,E?) = TenC(B,C)*wbc(A,B,C,E);
id TenC(E?,A?)*wbc(A?,C?,B?,E?) = TenC(E,A)*wbc(A,B,C,E);
.sort;
id TenC(A?,B?) = ln(A,B);

id dbln(A?,B?,C?)*dbln(A?,C?,B?) = dbln(A,B,C)*dbln(C,B,A);
id dbln(A?,B?,C?)*dbln(B?,A?,C?) = dbln(A,B,C)*dbln(A,B,C);
id dbln(A?,B?,C?)*dbln(C?,A?,B?) = dbln(A,B,C)*dbln(C,B,A);
.sort;

#call evaluateWeights()



.sort;
unhide [Dbh.PdT];


.sort;
PolyRatFun drat;
.sort;
id [1/db](x?) = [1/d](x-1);
id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);


Format 250;

print +s;
.store;
save DbPdT.sav;

.end

==> anc/Tractor-Identities/Kdd-tractor.frm <==
#-

*** Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;

ntensor [r.Pd](symmetric),[q.q*.r.Pd](symmetric),[Otop.deltaR.q.q*.r.Pd](symmetric),genericTrac;
ctensor [rb.otop.deltaR.q.q*.r.Pd](symmetric), [otop.deltaR.q.q*.r.Pd](symmetric),  [top.deltaR.q.q*.r.Pd](symmetric), [deltaR.q.q*.r.Pd](symmetric);

#procedure evaluateWeights()
id dim = d+2;
id hc(x?) = d+x;
id [1/hc](x?) = [1/d](x);

id [hashTr](A?,B?)*end = 0;
#endprocedure

#procedure commuteDbRight()
repeat;
id I(A?)*sigma = sigma*I(A);
id I(A?)*X(B?) = X(B)*I(A);
id I(A?)*Ln(B?,C?) = Ln(B,C)*I(A);
id I(A?)*Fn(B?,C?) = Fn(B,C)*I(A);
id Dbh(A?)*sigma = 0;
#call commuteDboX()
id once Dbh(A?)*Ln(B?,C?)=Ln(B,C)*Dbh(A) + DbLn(B,C,A) - 2*X(A)*DbLn(B,C,E)*Dbh(E)*[1/h](-5);
sum E;
id once Dbh(A?)*DbLn(B?,C?,E?)=DbLn(B,C,E)*Dbh(A)+DbLn(B,C,E,A)-2*X(A)*DbLn(B,C,E,F)*Dbh(F)*[1/h](-7);
sum F;
id once Dbh(A?)*Fn(B?,C?)=Fn(B,C)*Dbh(A) + DbFn(B,C,A) - 2*X(A)*DbFn(B,C,E)*Dbh(E)*[1/h](-7);
sum E;
id once Dbh(A?)*K = K*Dbh(A) + DbK(A) - 2*X(A)*DbK(Ap)*Dbh(Ap)*[1/h](-7);
sum Ap;
id once Dbh(A?)*Kd = Kd*Dbh(A) + DbKd(A) - 2*X(A)*DbKd(Ap)*Dbh(Ap)*[1/h](-9);
sum Ap;
id once Dbh(A?)*DbK(B?) = DbK(B)*Dbh(A) + DbK(B,A) - 2*X(A)*DbK(B,Ap)*Dbh(Ap)*[1/h](-9);
sum Ap;

id Dbh(A?)*[I](B?,C?) = [I](B,C)*Dbh(A);
#call commuteWeights()
endrepeat;
#endprocedure

load ../Tractor-Identities/DP2.sav;
load ../Tractor-Identities/PdotT.sav;


local [Kddot] = 2*p(A,B)*pdd(A,B) + 2*pd(A,B)*pd(A,B) - 2*[1/d](-6)*[DP^2];
sum A,B;

*** First rewrite pd^2 as fn^2 + more. ***
repeat;
id once pd([A]?,[B]?) = start*[Pd]*end;
#call makeCommute()
id start*end = 1;
#call evaluateWeights()
#call tractorIdentities()
id pdt(A?,A?) = 0;
endrepeat;

#call pdttofn()
#call pdttofn()
#call tractorIdentities()

*** Next handle p.pdd term. Use argument as in arXiv:2107.10381. ***
#call ptoln()
#call tractorIdentities()

id pdd(A?,B?) = start*[I.Dh]*Pd(A,B)*end;

*** See Lemma 2.11 of arXiv:2107.10381. ***
id once Pd(A?,B?)*end = [r.Pd](A,B)*end + (1/(-2))*(Dhat(A)*X(C)*Pd(C,B) + Dhat(B)*X(C)*Pd(C,A) - 2*[1/d](2)*d_(A,B)*Dhat(E)*X(C)*Pd(C,E))*end - (1/(-2))*(1/(-2+1))*Dhat(A)*Dhat(B)*X(C)*X(E)*Pd(C,E)*end + 4*(1/(-2))*[1/d](0)*[1/d](-2)*(X(A)*Dhat(B) + X(B)*Dhat(A) - 2*[1/d](2)*d_(A,B)*X(E)*Dhat(E))*Dhat(C)*X(Ap)*Pd(Ap,C)*end;
sum C,E,Ap;



id [r.Pd](A?,B?) = [q.q*.r.Pd](A,B) + X(A)*genericTrac(B) + X(B)*genericTrac(A);

repeat;
#call XdotintoPd()
#call commuteDoX()
#call commuteIDoX()
#call makeCommute()
#call tractorIdentities()
#call evaluateWeights()
endrepeat;

id start*[I.Dh]*[q.q*.r.Pd](A?,B?)*end = [deltaR.q.q*.r.Pd](A,B);


id once [deltaR.q.q*.r.Pd](A?,B?) = ([i](A,Ap) + i(A)*i(Ap))*([i](B,Bp) + i(B)*i(Bp))*[deltaR.q.q*.r.Pd](Ap,Bp);
sum Ap,Bp;
id [i](A?,B?)*[i](C?,E?)*[deltaR.q.q*.r.Pd](A?,C?) = [top.deltaR.q.q*.r.Pd](B,E);

id once [top.deltaR.q.q*.r.Pd](A?,B?) = [otop.deltaR.q.q*.r.Pd](A,B) + [1/d](1)*[i](A,B)*[top.deltaR.q.q*.r.Pd](C,C);
sum C;
#call tractorIdentities()

id once ln(A?,B?)*[otop.deltaR.q.q*.r.Pd](A?,B?) = ln(A,B)*([rb.otop.deltaR.q.q*.r.Pd](A,B) + (1/(-3))*start*(Dbh(A)*X(C)*[Otop.deltaR.q.q*.r.Pd](C,B) + Dbh(B)*X(C)*[Otop.deltaR.q.q*.r.Pd](C,A))*end - (1/(-3))*(1/(-3+1))*start*Dbh(A)*Dbh(B)*X(C)*X(E)*[Otop.deltaR.q.q*.r.Pd](C,E)*end);
sum C,E;

id once [Otop.deltaR.q.q*.r.Pd](A?,B?)*end = ([I](A,Ap)*[I](B,Bp) - [1/d](1)*[I](A,B)*[I](Ap,Bp))*[I.Dh]*[q.q*.r.Pd](Ap,Bp)*end;
sum Ap,Bp;
#call tractorIdentities()

id X(A?)*X(A?) = 0;

id [q.q*.r.Pd](A?,B?) = [r.Pd](A,B) - X(A)*genericTrac(B) - X(B)*genericTrac(A);

id once [r.Pd](A?,B?)*end = Pd(A,B)*end - (+ (1/(-2))*(Dhat(A)*X(C)*Pd(C,B) + Dhat(B)*X(C)*Pd(C,A) - 2*[1/d](2)*d_(A,B)*Dhat(E)*X(C)*Pd(C,E))*end - (1/(-2))*(1/(-2+1))*Dhat(A)*Dhat(B)*X(C)*X(E)*Pd(C,E)*end + 4*(1/(-2))*[1/d](0)*[1/d](-2)*(X(A)*Dhat(B) + X(B)*Dhat(A) - 2*[1/d](2)*d_(A,B)*X(E)*Dhat(E))*Dhat(C)*X(Ap)*Pd(Ap,C)*end);
sum C,E,Ap;
.sort;


repeat;
#call commuteXoID()
#call commuteIoID()
id Pd(A?,A?) = 0;

repeat id I(A?)*K = K*I(A);
repeat id X(A?)*K = K*X(A);
repeat id I(A?)*X(B?) = X(B)*I(A);

id X(A?)*X(B?)*Pd(A?,C?) = X(B)*X(A)*Pd(A,B);
id X(A?)*I(B?)*Pd(A?,C?) = I(B)*X(A)*Pd(A,B);
id I(A?)*I(B?)*Pd(A?,C?) = I(B)*I(A)*Pd(A,C);
#call XdotintoPd()
#call IdotintoPd()
#call commuteWeights()
#call evaluateWeights()
#call commuteSigmaLeft()
id Dbh(A?)*sigma = 0;
endrepeat;
.sort;




repeat;
#call commuteDoK()
id Dhat(A?)*DK(B?)*end = DK(B,A)*end;
#call commuteDoX()
#call commuteDoI()
#call commuteWeights()
#call evaluateWeights()
id Dhat(A?)*end = 0;
id DK(?B)*I(A?) = I(A)*DK(?B);
id DK(?B)*X(A?) = X(A)*DK(?B);

repeat id X(?B)*I(?A) = I(?A)*X(?B);
repeat;
id I(?A)*I(?B) = I(?A,?B);
id X(?A)*X(?B) = X(?A,?B);
endrepeat;

repeat;
id X(?A,B?,?C,B?,?E) = 0;
id I(?A,B?,?C,B?,?E) = I(?A,?C,?E);
id I(?E,B?,?F)*X(?A,B?,?C) = sigma*I(?E,?F)*X(?A,?C);
endrepeat;

id I = 1;
id X = 1;

id X(?A,B?,?C)*DK(B?,E?) = -3*X(?A,?C)*DK(E);
id X(?A,B?,?C)*DK(E?,B?) = -3*X(?A,?C)*DK(E);
id X(?A,B?,?C)*DK(B?) = -2*X(?A,?C)*K;

#call commuteSigmaLeft()
id Dbh(A?)*sigma = 0;
endrepeat;



repeat;
id I(A?,B?,?C) = I(A)*I(B)*I(?C);
id X(A?,B?,?C) = X(A)*X(B)*X(?C);
id I = 1;
id X = 1;
endrepeat;

id X(A?)*P(B?,C?)*DP(?E,A?,?Ap) = P(B,C)*X(A)*DP(?E,A,?Ap);
id X(A?)*DP(A?,B?,C?) = -P(B,C);
id X(A?)*DP(B?,A?,C?) = -P(B,C);
id X(A?)*DP(B?,C?,A?) = -P(B,C);

repeat id I(A?)*X(B?) = X(B)*I(A);
repeat;
#call commuteIDoX()
#call commuteIDoI()
#call commuteIDoK()
id K*X(A?) = X(A)*K;
id Kd*X(A?) = X(A)*Kd;
id I(A?)*X(B?) = X(B)*I(A);
id K*I(A?) = I(A)*K;
#call commuteWeights()
#call evaluateWeights()
#call commuteSigmaLeft()
id Dbh(A?)*sigma = 0;
id [I.Dh]*end = 0;
endrepeat;
.sort;

id P(A?,B?)*P(A?,B?) = K;

repeat;
#call commuteDboX()
#call makeCommute()
#call tractorIdentities()
endrepeat;

id ln(A?,B?)*[rb.otop.deltaR.q.q*.r.Pd](A?,B?) = [1/d](-4)*ln(A,B)*jn(A,B);


id start*end = 1;

.sort;
PolyRatFun drat;
id d = drat(d,1);
id [1/d](x?) = drat(1,d+x);
.sort;

.sort;
hide;
.sort;

*** [DP^2] contains Kdd, so we have that [Kddot] = Kdd + more. We want to extract that coefficient. Call it [alpha]. ***
local [alpha] = [Kddot];
id kdd = 1;
id k = 0;
id p(A?,B?) = 0;
id pd(A?,B?) = 0;
id ln(A?,B?) = 0;
id fn(A?,B?) = 0;
id dbln(A?,B?,C?) = 0;

.sort;
hide;
.sort;

*** We wish to extract (1-alpha)^(-1).
local [(1-alpha)^(-1)] = 1 - [alpha];
.sort;
id drat(ep?,x?) = drat(x,ep);
.sort;
*** From this computation, we find that [(1-alpha)^(-1)] = (d-4)(d-7)/(d-5)(d-6). ***

.sort;
hide;
.sort;

local [(1-alpha)*Kdd] = [Kddot] - [alpha]*kdd;
.sort;
hide;
.sort;

.sort;
delete storage;
.sort;

global [Kddot] = [(1-alpha)^(-1)]*[(1-alpha)*Kdd];


bracket Pd;
Format 250;

print +s;
.store;
save Kddot.sav;

.end

==> anc/Tractor-Identities/PdotT.frm <==
#-

*** Checked

#include - ../Headers/symbol-index-declarations.h;
.sort;
#include - ../Headers/function-declarations.h;
.sort;
#include - ../Headers/tractor-declarations.h;
.sort;
#include - ../Headers/Riem-declarations.h;
.sort;
#include - ../Headers/weights.h;
.sort;
#include - ../Headers/commuteTractors.h;
.sort;
#include - ../Headers/injectorIdentities.h;
.sort;
#include - ../Headers/commuteTensors.h;
.sort;
#include - ../Headers/miscTractorIdentities.h;
.sort;
#include - ../Headers/miscRiemIdentities.h;
.sort;
ntensor Pdt(symmetric);

#procedure evaluateWeights()
id dim = d+2;
id db = d-1;
id [1/db](x?) = [1/d](x-1);
id hc(x?) = d+x;
id [1/hc](x?) = [1/d](x);
#endprocedure

*** There was an extra half in the third term.... ***
local [r.otop.Pd] = start*(Pdt([A],[B]) - (1/(-2))*(Dbh([A])*X(C)*Pdt(C,[B]) + Dbh([B])*X(C)*Pdt(C,[A]) - 2*[1/d](1)*[I]([A],[B])*Dbh(A)*X(C)*Pdt(C,A)) + (1/(-2))*(1/(-1))*(Dbh([A])*Dbh([B])*(X(A)*X(C)*Pdt(A,C))) - 4*(1/(-2))*[1/d](-1)*[1/d](-3)*(X([A])*Dbh([B]) + X([B])*Dbh([A]) - 2*[1/d](1)*[I]([A],[B])*(1/2)*(h(0)-d))*(Dbh(A)*X(C)*Pdt(A,C)))*end;
sum A,C;

#call commuteWeights()
#call evaluateWeights()

id once Pdt(A?,B?) = ([I](A,C)*[I](B,E) - [1/d](1)*[I](A,B)*[I](C,E))*Pd(C,E);
sum C,E;

id [I](A?,B?) = d_(A,B) - I(A)*I(B);
repeat;
id Pd(A?,A?) = 0;
*** These identities hold only along Sigma, but that is true up to this point.
id I(A?)*Pd(A?,B?) = [1/d](-2)*X(B)*Kd + [1/d](-2)*I(B)*K;
id X(A?)*Pd(A?,B?) = -X(B)*K*[1/d](-2);
endrepeat;
#call commuteWeights()
#call evaluateWeights()

*** I,X with multiple indices are products of those tractors.
repeat id I(A?)*X(B?) = X(B)*I(A);
repeat;
id I(?A)*I(?B) = I(?A,?B);
id X(?A)*X(?B) = X(?A,?B);
endrepeat;

repeat;
id X(?A,B?,?C,B?,?E) = 0;
id I(?A,B?,?C,B?,?E) = I(?A,?C,?E);
id X(?A,B?,?C)*I(?E,B?,?F) = sigma*X(?A,?C)*I(?E,?F);
endrepeat;

repeat;
id I(A?,B?,?C) = I(A)*I(B)*I(?C);
id X(A?,B?,?C) = X(A)*X(B)*X(?C);
id I = 1;
id X = 1;
endrepeat;

id Dbh(A?)*sigma = 0;
#call makeCommute()
#call tractorIdentities()

#call commuteDboX()
id X(A?)*Dbh(A?) = (1/2)*(h(0)-d);
#call commuteWeights()
#call evaluateWeights()
#call makeCommute()
id [I](A?,A?) = dim-1;
#call tractorIdentities()

id start*Dbh(A?)*K*end = dbk(A)*start*end;

#call commuteWeights()
#call evaluateWeights()
.sort;
hide;
.sort;

global [PdT] = [r.otop.Pd];

#call uncommute()

* id start = 1;
* id end = 1;

.sort;


global [Pd] = start*PdT([A],[B])*end - [PdT] + start*Pd([A],[B])*end;

#call uncommute()

id start = 1;
id end = 1;
.sort;


Format 250;

print +s;
.store;
save PdotT.sav;
.end
